Symmetries of weight 6 multiple polylogarithms and Goncharov's Depth Conjecture

We prove that the weight 6, depth 3, multiple polylogarithm $ \mathrm{Li}_{4,1,1}((xyz)^{-1}, x, y) $, or rather its more natural `divergent' incarnation $ \mathrm{Li}_{3;1,1,1}(x,y,z) $, satisfies the 6-fold anharmonic symmetries of the dilogarithm $ \mathrm{Li}_2 $, $ \lambda \mapsto 1-\lambda $ and $ \lambda \mapsto \lambda^{-1} $, in each of $x$, $y$ and $z$ independently, modulo terms of depth $ \leq2 $. This establishes the `higher Zagier' part of the weight 6, depth 3, reduction conjectured by Matveiakin and Rudenko. Together with their proof of the `higher Gangl' part of the weight 6, depth 3, reduction (which is formulated modulo the `higher Zagier' part), we establish Goncharov's Depth Conjecture in the case of weight 6, depth 3.

==> anc/weight4_symmetries_v1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    883310,      26923]
NotebookOptionsPosition[    848669,      26374]
NotebookOutlinePosition[    849098,      26391]
CellTagsIndexPosition[    849055,      26388]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This worksheet is entirely standalone, evaluate the functions until the \
section \[OpenCurlyDoubleQuote]Create the Q4 identity\[CloseCurlyDoubleQuote] \
below.
Then one can step through the calculations here, and cross-reference with \
calculations and results in:
\tSection 4 \[OpenCurlyDoubleQuote]The Zagier formulae in weight 4 \
(revisited)\[CloseCurlyDoubleQuote] 
\tof the paper \[OpenCurlyDoubleQuote]Symmetries of weight 6 multiple \
polylogarithms, and Goncharov\[CloseCurlyQuote]s Depth Conjecture\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.924266909954658*^9, 3.924266989504025*^9}, {
  3.9243508903356123`*^9, 3.9243509444795427`*^9}, {3.9243509936918907`*^9, 
  3.924351020199679*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"065bacdf-4c18-4b4e-a26d-ff72687dbb44"],

Cell[TextData[{
 "The option $TESTS tells the routine testIdentity[expr] to run that many \
tests.  More is better, but 100 is probably sufficient (certainly to catch \
mistakes).\n$SKIPPIME and $SKIPTERM control how many specialisations to \
attempt before giving up as the term might actually have symbol 0, for \
example Li[0][4][1] == ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Li", "4"], "(", "1", ")"}], TraditionalForm]],
  ExpressionUUID->"b9b3c30f-10df-4a47-9b92-b5cd9383f8bb"],
 "."
}], "Text",
 CellChangeTimes->{{3.924365321353204*^9, 
  3.924365418191049*^9}},ExpressionUUID->"b91fd616-a30d-46ae-8967-\
2787b06b6176"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$TESTS", " ", "=", " ", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$SKIPPRIME", " ", "=", " ", "100"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$SKIPTERM", " ", "=", " ", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.923658913840452*^9, 3.9236589157130117`*^9}, {
   3.923659815775345*^9, 3.9236598161139317`*^9}, {3.923661644317672*^9, 
   3.9236616675298986`*^9}, {3.923662781625399*^9, 3.923662782287561*^9}, {
   3.9236631063942223`*^9, 3.923663109293997*^9}, 3.9236647027417307`*^9, 
   3.923680504939167*^9, {3.924364272103792*^9, 3.9243642855897093`*^9}, {
   3.9245246717296867`*^9, 3.924524672200673*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fa8e7aff-4005-4077-b0f8-984c2149e599"],

Cell[CellGroupData[{

Cell["Useful auxiliary routines", "Section",
 CellChangeTimes->{{3.9236324520739613`*^9, 
  3.9236324632936*^9}},ExpressionUUID->"5900b927-8447-4adb-8998-dd2794b91382"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"canonicalFactor", ",", "Listable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactor", "[", "ComplexInfinity", "]"}], " ", ":=", " ", 
   "ComplexInfinity"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactor", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"canonicalFactor", "[", "expr", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fl", ",", "i", ",", "sgn"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fl", "=", 
         RowBox[{"FactorList", "[", "expr", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sgn", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "fl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sgn", "*=", 
            RowBox[{
             RowBox[{"Order", "[", 
              RowBox[{
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"fl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "*=", 
            RowBox[{"Order", "[", 
             RowBox[{
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"sgn", "*", 
          RowBox[{"Times", "@@", 
           RowBox[{"Apply", "[", 
            RowBox[{"Power", ",", "fl", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}]}], "]"}], ";"}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562314099658*^9, 3.923562314101819*^9}, {
  3.923563956454246*^9, 3.923563957656453*^9}, {3.9238219098713284`*^9, 
  3.9238219211643257`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4f00162d-63e5-431f-acbb-07775c553971"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"canonicalFactorList", ",", "Listable"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactorList", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"canonicalFactorList", "[", "expr", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fl", ",", "i", ",", "sgn"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fl", "=", 
         RowBox[{"FactorList", "[", "expr", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sgn", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "fl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sgn", "*=", 
            RowBox[{
             RowBox[{"Order", "[", 
              RowBox[{
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"fl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "*=", 
            RowBox[{"Order", "[", 
             RowBox[{
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"sgn", ",", "1"}], "}"}], ",", 
           RowBox[{"Sequence", "@@", "fl"}]}], "}"}], "]"}], ";"}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923563034484255*^9, 3.923563034487851*^9}, {
  3.923563951388906*^9, 3.923563952689479*^9}, {3.92382192524756*^9, 
  3.9238219328049994`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b308c97c-a0f8-461d-b511-61badcb139ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"canfac", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", ":", 
          RowBox[{
           RowBox[{
            RowBox[{"Lix", "[", "a_", "]"}], "[", "b___", "]"}], "|", 
           RowBox[{
            RowBox[{"Lixd", "[", "a_", "]"}], "[", "b___", "]"}], "|", 
           RowBox[{"IIindx", "[", "b___", "]"}]}]}], ")"}], "[", "c__", "]"}],
        "\[RuleDelayed]", 
       RowBox[{"f", "@@", 
        RowBox[{"canonicalFactor", "[", 
         RowBox[{"{", "c", "}"}], "]"}]}]}]}], ")"}], "&"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.923735176966896*^9, 3.923735210439321*^9}, {
  3.9239385883676662`*^9, 3.9239385908917847`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d0df0019-2ade-4a36-a6e2-1ca4bbd6d397"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic routines to compute the symbol", "Section",
 CellChangeTimes->{{3.9236324702833014`*^9, 
  3.9236324731810904`*^9}},ExpressionUUID->"2774fb9f-5774-4fec-b7c1-\
17366e8866c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isTorsion", " ", "=", " ", "RootOfUnityQ"}], ";"}]], "Input",
 CellChangeTimes->{{3.9235640636733437`*^9, 3.923564067344904*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dcdf55d4-479b-4df8-ad7e-e355c2b63c21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"div", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"canonicalFactor", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "===", "0"}], ",", "1", ",", "a"}], "]"}], "/", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b", "===", "0"}], ",", "1", ",", "b"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CTshap", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"isTorsion", "[", "a", "]"}], ",", " ", "0", ",", " ", 
      RowBox[{"#", "/.", 
       RowBox[{"CTsh", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CTsh", "[", 
           RowBox[{"##", ",", "a"}], "]"}], "&"}], ")"}]}]}]}], "]"}], 
    "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562214017749*^9, 3.9235622508593063`*^9}, {
  3.9235624246049633`*^9, 3.92356244495852*^9}, {3.923562786401799*^9, 
  3.923562839006036*^9}, {3.9235640585407343`*^9, 3.923564059325184*^9}, {
  3.9237455432975388`*^9, 3.923745544149539*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ee2645f0-722d-44f6-8f4f-5c5e525fa1a5"],

Cell["\<\
This is the recursion established in CGR19 [Functional equations of Nielsen \
polylogarithms, CNTP]\
\>", "Text",
 CellChangeTimes->{{3.9236556334703093`*^9, 
  3.9236556712270613`*^9}},ExpressionUUID->"324eaa02-e162-400c-a854-\
307516603939"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"symbSh", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
       RowBox[{"CTsh", "[", "#", "]"}]}], "]"}], "&"}], "@", 
    RowBox[{"div", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symbSh", "[", "xs_List", "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "xs", "]"}], ">", "3"}]}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
            RowBox[{
             RowBox[{"symbSh", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"xs", ",", 
                RowBox[{"{", "$i", "}"}]}], "]"}], "]"}], "//", 
             RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
        
        RowBox[{"div", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xs", "[", 
             RowBox[{"[", "$i", "]"}], "]"}], "-", 
            RowBox[{"xs", "[", 
             RowBox[{"[", 
              RowBox[{"$i", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xs", "[", 
             RowBox[{"[", "$i", "]"}], "]"}], "-", 
            RowBox[{"xs", "[", 
             RowBox[{"[", 
              RowBox[{"$i", "-", "1"}], "]"}], "]"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"$i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "xs", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
           RowBox[{
            RowBox[{"symbSh", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "//", 
            RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
       RowBox[{"div", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], ")"}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
           RowBox[{
            RowBox[{"symbSh", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}], "]"}], "//", 
            RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
       RowBox[{"div", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], ")"}]}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562462797592*^9, 3.923562515319111*^9}, 
   3.923562552337864*^9, {3.923562587654831*^9, 3.923562591829598*^9}, {
   3.923562642270638*^9, 3.923562643997579*^9}, {3.923562736133297*^9, 
   3.92356274357021*^9}, {3.9235628592554398`*^9, 3.923562866557539*^9}, {
   3.923564033234692*^9, 3.923564062224338*^9}, {3.923589819453002*^9, 
   3.923589830664899*^9}, 3.923745527147246*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"13282c35-2e53-4499-83a4-80b3555da72a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flatEl", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"flatEl", "[", "exp", "]"}], " ", "=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"StringPart", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"InputForm", "[", "exp", "]"}], "]"}], ",", "1"}], "]"}], 
       "\[Equal]", "\"\<-\>\""}], ",", 
      RowBox[{"-", "exp"}], ",", "exp"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923562974089589*^9, 3.923562974093791*^9}, {
  3.923563069623166*^9, 3.923563076502315*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fda0f919-f2ab-490b-abd4-ea6e09fdeef1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CTshexp", "[", 
    RowBox[{"a___", ",", "b_Plus", ",", "c___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CTshexp", "[", 
      RowBox[{"a", ",", "#", ",", "c"}], "]"}], "&"}], "/@", "b"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CTshexp", "[", 
   RowBox[{"p___", ",", 
    RowBox[{
     RowBox[{"a_", "?", "NumberQ"}], " ", 
     RowBox[{"(", "b_el", ")"}]}], ",", "q___"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"CTshexp", "[", 
    RowBox[{"p", ",", "b", ",", "q"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.923563007672359*^9, 3.923563007675712*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e695122e-c77a-45c5-a8c6-756551f899bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTshred", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{"a_CTsh", "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], " ", 
               RowBox[{"el", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&"}], "/@", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{
               RowBox[{"canonicalFactorList", "[", "#", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "|", "1"}], ",", "___"}], "}"}]}], 
              "]"}]}], "]"}], "&"}], "/@", "a"}], ")"}]}]}], "/.", 
      RowBox[{"CTsh", "\[Rule]", "CTshexp"}]}], "/.", 
     RowBox[{"CTshexp", "\[Rule]", "CTsh"}]}], "/.", 
    RowBox[{"el", "\[Rule]", "flatEl"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92356296488767*^9, 3.923562964891016*^9}, {
  3.9235630433471537`*^9, 3.923563045422873*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1c1d1d74-d3eb-4280-b1b1-1bdcdcb4f148"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rep", "[", 
    RowBox[{"a_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"a", ",", 
       RowBox[{"{", "n", "}"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923563289664514*^9, 3.923563299811165*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7577b7ba-0221-409d-9116-9d3c9d3d36a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Li", "[", "k_", "]"}], "[", "inds__", "]"}], "[", "args__", 
    "]"}], " ", "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"{", "inds", "}"}], "]"}], "===", 
    RowBox[{"Length", "[", 
     RowBox[{"{", "args", "}"}], "]"}]}]}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"Length", "[", 
     RowBox[{"{", "args", "}"}], "]"}]}], " ", 
   RowBox[{"II", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"rep", "[", 
        RowBox[{"0", ",", " ", "k"}], "]"}], ",", " ", "1", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rep", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "inds", "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], ",", " ", 
           
           RowBox[{"Times", "@@", 
            RowBox[{
             RowBox[{"{", "args", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "i"}], "]"}], "]"}]}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "inds", "}"}], "]"}]}], "}"}]}], "]"}]}], "}"}], "//",
      "Flatten"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923563271873968*^9, 3.923563285415303*^9}, {
   3.923563332943737*^9, 3.923563454790207*^9}, 3.923563492191434*^9, {
   3.9235635758668737`*^9, 3.9235635791602716`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0e057d3d-8d89-4277-a8ea-878ec5060a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IIinds", "[", "inds__", "]"}], "[", "args__", "]"}], " ", "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"{", "inds", "}"}], "]"}], "===", 
    RowBox[{"Length", "[", 
     RowBox[{"{", "args", "}"}], "]"}]}]}], ":=", " ", 
  RowBox[{"II", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "args", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
          RowBox[{"rep", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "inds", "}"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}]}], "}"}], 
        ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", " ", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "inds", "}"}], "]"}]}], "}"}]}], "]"}], ",", "1"}], 
     "}"}], "//", "Flatten"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923563493543318*^9, 3.923563527337625*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"10044a0b-39c8-4e04-a666-a4796508488b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Package together some commands for testing identities exactly \
\>", "Section",
 CellChangeTimes->{{3.9236324702833014`*^9, 3.9236324731810904`*^9}, {
  3.923632510771698*^9, 
  3.923632523098846*^9}},ExpressionUUID->"e7186e89-c128-4c46-962f-\
4200c92ca385"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modSh", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "/.", 
          RowBox[{"Lix", "\[Rule]", "Li"}]}], "/.", 
         RowBox[{"IIindx", "\[Rule]", "IIinds"}]}], "/.", 
        RowBox[{"II", "\[Rule]", "symbSh"}]}], "//", "CTshred"}], "//", 
      "Expand"}], ")"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9235643815543633`*^9, 3.9235644527005787`*^9}, {
   3.923564762455928*^9, 3.923564764220538*^9}, {3.92356483725851*^9, 
   3.92356483835395*^9}, 3.923564919489843*^9, 3.923565883045738*^9, {
   3.923745425364169*^9, 3.923745427098216*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"dc22d060-5f2e-4de1-90cd-b8f25a56410e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"modShP", "[", "expr_", "]"}], " ", ":=", " ", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expr", "[", 
         RowBox[{"[", "$n", "]"}], "]"}], "//", "modSh"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"$n", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DisplayForm", "[", 
        RowBox[{"FractionBox", "[", 
         RowBox[{"$n", ",", 
          RowBox[{"Length", "[", "expr", "]"}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9235896107917337`*^9, 3.923589620955303*^9}, {
   3.923589699934103*^9, 3.923589711519141*^9}, {3.923589750910942*^9, 
   3.92358983940991*^9}, {3.9235902193137703`*^9, 3.923590255399293*^9}, {
   3.92359029605879*^9, 3.923590363246406*^9}, 3.923590401816621*^9, 
   3.923657729974064*^9, {3.92376469975712*^9, 3.9237647185575027`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5ff195f8-801c-4133-9135-bbeafa40b180"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Routines to quickly probabilistically check identities, using the \
prime-valuations approach\
\>", "Section",
 CellChangeTimes->{{3.923632689105864*^9, 3.923632717204953*^9}, {
  3.923680596128159*^9, 3.923680597855236*^9}, {3.924005057797954*^9, 
  3.924005058301255*^9}},ExpressionUUID->"97234f3b-939d-492d-b243-\
95d1c07f7265"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vp2", "[", 
    RowBox[{"0", ",", "p_"}], "]"}], ":=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vp2", "[", 
    RowBox[{
     RowBox[{"Rational", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"IntegerExponent", "[", 
     RowBox[{"a", ",", "p"}], "]"}], "-", 
    RowBox[{"IntegerExponent", "[", 
     RowBox[{"b", ",", "p"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vp2", "[", 
    RowBox[{"n_Integer", ",", "p_"}], "]"}], ":=", 
   RowBox[{"IntegerExponent", "[", 
    RowBox[{"n", ",", "p"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92366657306841*^9, 3.9236665755714684`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"3ec797ce-46db-402f-8d4b-04b71e078093"],

Cell["\<\
This is the recursion established in CGR19 [Functional equations of Nielsen \
polylogarithms, CNTP], adapted to the valuation viewpoint.   For the idea of \
prime-valuations, for testing MPL identities, see \
Radchenko\[CloseCurlyQuote]s thesis.\
\>", "Text",
 CellChangeTimes->{{3.923683821773026*^9, 3.923683832027113*^9}, {
  3.924524692521144*^9, 
  3.924524693159437*^9}},ExpressionUUID->"3cb47d9b-f67e-4524-aa21-\
0e1ef2e6b00b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "===", "0"}], "||", 
       RowBox[{"RootOfUnityQ", "[", "a", "]"}]}], ",", "0", ",", 
      RowBox[{"vp2", "[", 
       RowBox[{"a", ",", "p"}], "]"}]}], "]"}], "-", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b", "===", "0"}], "||", 
       RowBox[{"RootOfUnityQ", "[", "b", "]"}]}], ",", "0", ",", 
      RowBox[{"vp2", "[", 
       RowBox[{"b", ",", "p"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ishval", "[", 
   RowBox[{
    RowBox[{"{", "p1_", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"vp2", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b", "-", "c"}], ")"}], ",", 
    RowBox[{"(", 
     RowBox[{"b", "-", "a"}], ")"}], ",", "p1"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ishval", "[", 
    RowBox[{"ps_", ",", "xs_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", "0"}], ",", "0", ",", 
            RowBox[{"#", "*", 
             RowBox[{"Ishval", "[", 
              RowBox[{
               RowBox[{"Drop", "[", 
                RowBox[{"ps", ",", 
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}]}], "]"}], ",", 
               RowBox[{"Drop", "[", 
                RowBox[{"xs", ",", 
                 RowBox[{"{", "i", "}"}]}], "]"}]}], "]"}]}]}], "]"}], "&"}], 
         ")"}], "@", 
        RowBox[{"(", 
         RowBox[{"vp2", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"xs", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", 
             RowBox[{"xs", "[", 
              RowBox[{"[", 
               RowBox[{"i", "-", "1"}], "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"ps", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "xs", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#", "===", "0"}], ",", "0", ",", 
          RowBox[{"#", "*", 
           RowBox[{"Ishval", "[", 
            RowBox[{
             RowBox[{"Drop", "[", 
              RowBox[{"ps", ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}], ",", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}]}], "]"}], "&"}], 
       ")"}], "@", 
      RowBox[{"(", 
       RowBox[{"vp2", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"ps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#", "===", "0"}], ",", "0", ",", 
          RowBox[{"#", "*", 
           RowBox[{"Ishval", "[", 
            RowBox[{
             RowBox[{"Drop", "[", 
              RowBox[{"ps", ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}], ",", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}], "&"}],
        ")"}], "@", 
      RowBox[{"(", 
       RowBox[{"vp2", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"ps", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ")"}]}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92366630811906*^9, 3.923666336246274*^9}, {
  3.923666563502906*^9, 3.923666595866935*^9}, {3.923683820836996*^9, 
  3.923683820988364*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0507a04c-850b-493c-94e5-0919a0ecbefc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"testIdentity", "[", "expr0_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "expr", ",", " ", "list", ",", " ", "listTup", ",", " ", "wt", ",", " ",
        "notII", ",", " ", "p1", ",", " ", "p2", ",", " ", "wtTally", ",", 
       " ", "tupGath", ",", " ", "$i", ",", " ", "idstate", ",", " ", "bad", 
       ",", " ", "pos", ",", " ", "spec", ",", " ", "listSpec", ",", "vars", 
       ",", "goodSpec", ",", " ", "goodPrime", ",", " ", "pr", ",", " ", 
       "prcnt", ",", " ", "termcnts", ",", " ", "f"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr", " ", "=", " ", 
        RowBox[{"Expand", "[", "expr0", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"expr", ",", " ", "II"}], "]"}], " ", "=!=", " ", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Expression contains active II terms, please give expresson \
only via the inert IIindx, and Lix\>\"", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "$NotInert", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "expr", "]"}], " ", "=!=", " ", "Plus"}], ",", 
         " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Expression is only 1 term long, non-trivial identity not \
possible\>\"", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "$NotNonTrivial", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"list", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"List", "@@", "expr"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lix", "\[Rule]", "Li"}], ",", 
           RowBox[{"IIindx", "\[Rule]", "IIinds"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "list", "]"}], " ", "=!=", " ", "List"}], ",", 
         " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Could not form list\>\"", "]"}], ";", 
          RowBox[{"Return", "[", "$ParsingError", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"listTup", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"List", "@@", "expr"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"lambda_.", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", ":", 
               RowBox[{
                RowBox[{"IIindx", "[", "a___", "]"}], "|", 
                RowBox[{
                 RowBox[{"Lix", "[", "a___", "]"}], "[", "b___", "]"}]}]}], 
              ")"}], "[", "c___", "]"}]}], "\[RuleDelayed]", 
           RowBox[{"{", 
            RowBox[{"lambda", ",", " ", "f", ",", " ", 
             RowBox[{"{", "c", "}"}]}], "}"}]}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lix", "\[Rule]", "Li"}], ",", 
           RowBox[{"IIindx", "\[Rule]", "IIinds"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"some", " ", "straightfoward", " ", "sanity", " ", 
          RowBox[{"checking", ":", " ", 
           RowBox[{"all", " ", "iterated", " ", 
            RowBox[{"integrals", "/", "mpls"}]}]}]}], ",", " ", 
         RowBox[{"of", " ", "the", " ", "same", " ", 
          RowBox[{"weight", "?"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"notII", " ", "=", " ", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{"list", "/.", 
            RowBox[{"_II", "\[RuleDelayed]", "0"}]}], ",", " ", 
           RowBox[{"Except", "[", "0", "]"}], ",", " ", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "//", 
         "Flatten"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"notII", " ", "=!=", " ", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Some term is not an iterated integral/multiple polylogarithm. \
 Look at position \>\"", ",", " ", 
            RowBox[{"notII", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\"\< containing \>\"",
             ",", " ", 
            RowBox[{"expr0", "[", 
             RowBox[{"[", 
              RowBox[{"notII", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "]"}], ";", 
          " ", 
          RowBox[{"Return", "[", "$NotII", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"wt", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Reap", "[", 
            RowBox[{"#", "/.", 
             RowBox[{"a_II", "\[RuleDelayed]", 
              RowBox[{"Sow", "[", 
               RowBox[{"Length", "@@", "a"}], "]"}]}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
         "list"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"wtTally", " ", "=", " ", 
        RowBox[{"Tally", "[", "wt", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "wtTally", "]"}], ">", " ", "1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"p1", " ", "=", " ", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"wt", ",", " ", 
              RowBox[{"wtTally", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"{", "1", "}"}], ",", " ", 
              RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"p2", " ", "=", " ", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"wt", ",", " ", 
              RowBox[{"wtTally", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"{", "1", "}"}], ",", " ", 
              RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<The weight is not homogeneous.  Look at position \>\"", ",", 
            " ", "p1", ",", " ", "\"\< containing \>\"", ",", " ", 
            RowBox[{"expr0", "[", 
             RowBox[{"[", "p1", "]"}], "]"}], ",", " ", "\"\< of weight \>\"",
             ",", " ", 
            RowBox[{"wtTally", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", " ", 
            "\"\<\\nand position \>\"", ",", " ", "p2", ",", " ", 
            "\"\< containing \>\"", ",", " ", 
            RowBox[{"expr0", "[", 
             RowBox[{"[", "p2", "]"}], "]"}], ",", " ", "\"\< of weight \>\"",
             ",", " ", 
            RowBox[{"wtTally", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"Return", "[", "$NotHomogeneous", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"wt", " ", "=", " ", 
        RowBox[{
         RowBox[{"wt", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"tupGath", " ", "=", " ", 
        RowBox[{
         RowBox[{"GatherBy", "[", 
          RowBox[{
           RowBox[{"listTup", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"2", ";;", "3"}]}], "]"}], "]"}], ",", " ", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{"Length", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"tupGath", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "]"}], " ", "<",
           " ", 
          RowBox[{"Length", "[", "tupGath", "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Unexpected arity error, found these functions \>\"", ",", " ",
             "tupGath"}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "$ArityError", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Clear", "[", "precomputed", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"$i", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"$i", " ", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "tupGath", "]"}]}], ",", " ", 
         RowBox[{"$i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PrintTemporary", "[", 
           RowBox[{"\"\<Computing symbol of \>\"", ",", " ", 
            RowBox[{"tupGath", "[", 
             RowBox[{"[", 
              RowBox[{"$i", ",", "1"}], "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"s", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tupGath", "[", 
               RowBox[{"[", 
                RowBox[{"$i", ",", "1"}], "]"}], "]"}], "@@", 
              RowBox[{"(", 
               RowBox[{"$x", "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"tupGath", "[", 
                    RowBox[{"[", 
                    RowBox[{"$i", ",", "2"}], "]"}], "]"}], "]"}]}], "]"}]}], 
               ")"}]}], ")"}], "/.", 
            RowBox[{"II", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ishval", "[", 
                RowBox[{
                 RowBox[{"$p", "/@", 
                  RowBox[{"Range", "[", 
                   RowBox[{"1", ",", "wt"}], "]"}]}], ",", " ", "#"}], "]"}], 
               "&"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"f", " ", "=", " ", 
           RowBox[{"Function", "@@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Experimental`OptimizeExpression", "[", 
               RowBox[{"s", ",", 
                RowBox[{"\"\<OptimizationLevel\>\"", "\[Rule]", "1"}]}], 
               "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"$x", "[", "i_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"#1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"$p", "[", "i_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"#2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "}"}]}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"Set", "[", 
           RowBox[{
            RowBox[{"precomputed", "[", 
             RowBox[{"tupGath", "[", 
              RowBox[{"[", 
               RowBox[{"$i", ",", "1"}], "]"}], "]"}], "]"}], ",", " ", "f"}],
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"bad", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"idstate", " ", "=", " ", 
        RowBox[{"$PASSES", "[", "$TESTS", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vars", " ", "=", " ", 
        RowBox[{"Variables", "[", 
         RowBox[{"listTup", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monitor", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
          "Catch", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"$i", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"$i", " ", "\[LessEqual]", " ", "$TESTS"}], ",", " ", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                "no", " ", "increment", " ", "until", " ", "test", " ", 
                 "passed"}], ",", " ", 
                RowBox[{"at", " ", "bottom"}]}], " ", "*)"}], ",", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                "choose", " ", "a", " ", "position", " ", "at", " ", "which", 
                 " ", "to", " ", "force", " ", "non"}], "-", 
                RowBox[{"zero", " ", "valuation"}]}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"While", "[", 
                RowBox[{"True", ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"pos", " ", "=", " ", 
                   RowBox[{"RandomInteger", "[", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", " ", 
                    RowBox[{"Length", "[", "list", "]"}]}], "}"}], "]"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"bad", ",", " ", "pos"}], "]"}], "\[Equal]", 
                    "False"}], ",", " ", 
                    RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"goodSpec", " ", "=", " ", "False"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"goodPrime", " ", "=", " ", "False"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"termcnt", " ", "=", " ", "0"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"While", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Not", "[", "goodSpec", "]"}], " ", "&&", " ", 
                  RowBox[{"Not", "[", "goodPrime", "]"}]}], ",", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"termcnt", " ", ">", " ", "$SKIPTERM"}], ",", " ", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<Failed to treat term \>\"", ",", " ", 
                    RowBox[{"ToString", "[", "pos", "]"}], ",", "\"\< = \>\"",
                     ",", " ", 
                    RowBox[{"expr", "[", 
                    RowBox[{"[", "pos", "]"}], "]"}], ",", " ", 
                    "\"\<.  Perhaps vanishes already?\>\""}], "]"}], ";", " ", 
                    RowBox[{"bad", " ", "=", " ", 
                    RowBox[{"Join", "[", 
                    RowBox[{"bad", ",", " ", 
                    RowBox[{"{", "pos", "}"}]}], "]"}]}], ";", " ", 
                    RowBox[{"Break", "[", "]"}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{"pick", " ", "a", " ", "specialisation"}], ",", 
                    " ", 
                    RowBox[{"which", " ", 
                    RowBox[{"doesn", "'"}], "t", " ", "cause", " ", "errors", 
                    " ", 
                    RowBox[{"i", ".", "e", ".", " ", "avoid"}], " ", 
                    "division", " ", "by", " ", "zero"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", 
                  RowBox[{"spec", " ", "=", " ", 
                   RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"While", "[", 
                   RowBox[{
                    RowBox[{"Not", "[", "goodSpec", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"spec", " ", "=", " ", 
                    RowBox[{"MapThread", "[", 
                    RowBox[{"Rule", ",", 
                    RowBox[{"{", 
                    RowBox[{"vars", ",", " ", 
                    RowBox[{
                    RowBox[{"RandomInteger", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"100", ",", " ", "100000"}], "}"}], ",", " ", 
                    RowBox[{"Length", "[", "vars", "]"}]}], "]"}], "/", 
                    RowBox[{"RandomInteger", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"100", ",", " ", "100000"}], "}"}], ",", " ", 
                    RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}]}], 
                    "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"listSpec", " ", "=", " ", 
                    RowBox[{"Quiet", "[", 
                    RowBox[{"Check", "[", 
                    RowBox[{
                    RowBox[{"listTup", "/.", "spec"}], ",", " ", 
                    RowBox[{"Continue", "[", "]"}]}], "]"}], " ", "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"goodSpec", " ", "=", " ", "True"}], ";"}]}], 
                   "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "sample", " ", "primes", " ", "until", " ", "we", " ", 
                    "get", " ", "non"}], "-", 
                    RowBox[{"zero", " ", "result"}]}], ",", " ", 
                    RowBox[{
                    "skip", " ", "after", " ", "$SKIPPRIME", " ", 
                    "attempts"}]}], " ", "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"pr", " ", "=", " ", 
                   RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"prcnt", " ", "=", " ", "0"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"While", "[", 
                   RowBox[{
                    RowBox[{"Not", "[", "goodPrime", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"prcnt", " ", ">", " ", "$SKIPPRIME"}], ",", " ", 
                    
                    RowBox[{
                    RowBox[{"goodSpec", " ", "=", " ", "False"}], ";", 
                    RowBox[{"Break", "[", "]"}]}]}], "]"}], ";", 
                    "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"pr", " ", "=", " ", 
                    RowBox[{"RandomChoice", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "2", ",", "3", ",", "5", ",", "7", ",", "11", ",", "13", 
                    ",", "17", ",", "19"}], "}"}], ",", " ", "wt"}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"precomputed", "[", 
                    RowBox[{"listSpec", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"listSpec", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", ",", "3"}], "]"}], "]"}], ",", "pr"}], 
                    "]"}], " ", "===", " ", "0"}], ",", "\[IndentingNewLine]",
                     "  ", 
                    RowBox[{
                    RowBox[{"prcnt", "++"}], ";", 
                    RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"goodPrime", " ", "=", " ", "True"}], ";"}]}], 
                   "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                  "\[IndentingNewLine]", 
                  RowBox[{"termcnt", "++"}], ";"}]}], "\[IndentingNewLine]", 
                "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{
                 "if", " ", "the", " ", "identity", " ", "ever", " ", "fails",
                   " ", "to", " ", "specialise", " ", "correctly"}], ",", " ", 
                 RowBox[{"it", " ", "is", " ", "wrong"}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"goodSpec", " ", "&&", " ", "goodPrime"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"precomputed", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", "pr"}], "]"}]}], 
                    "&"}], "/@", "listSpec"}], "]"}], " ", "=!=", " ", "0"}], 
                   ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"{", 
                    RowBox[{"spec", ",", " ", "pr"}], "}"}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"idstate", " ", "=", " ", 
                    RowBox[{"$FAILS", "[", "$i", "]"}]}], ";", 
                    RowBox[{"Throw", "[", "\"\<Failed\>\"", "]"}], ";"}]}], 
                  " ", 
                  RowBox[{"(*", " ", 
                   RowBox[{
                   "what", " ", "a", " ", "stupid", " ", "language", " ", 
                    "where", " ", "Return", " ", "does", " ", "not", " ", 
                    "exit", " ", "a", " ", 
                    RowBox[{"function", "!"}]}], " ", "*)"}], 
                  "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Continue", "[", "]"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"if", " ", "we", " ", 
                  RowBox[{"didn", "'"}], "t", " ", "reset"}], ",", " ", 
                 RowBox[{
                 "we", " ", "have", " ", "found", " ", "a", " ", 
                  "specialisation"}], ",", " ", 
                 RowBox[{
                  RowBox[{"making", " ", "this", " ", "term", " ", "non"}], 
                  "-", "zero"}], ",", " ", 
                 RowBox[{"and", " ", "checked", " ", "the", " ", "identity"}],
                  ",", " ", 
                 RowBox[{"so", " ", "count", " ", "this"}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"$i", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
            ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}],
          "\[IndentingNewLine]", "\[IndentingNewLine]", ",", "  ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"ProgressIndicator", "[", 
            RowBox[{"$i", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "$TESTS"}], "}"}]}], "]"}], ",", 
           "\"\<Tests \>\"", ",", 
           RowBox[{"DisplayForm", "[", 
            RowBox[{"FractionBox", "[", 
             RowBox[{"$i", ",", "$TESTS"}], "]"}], "]"}], ",", " ", 
           "\"\<Term \>\"", ",", " ", "pos", ",", " ", "spec", ",", "pr"}], 
          "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"If", " ", "all", " ", "tests", " ", "are", " ", "passed"}], 
         ",", " ", 
         RowBox[{"it", " ", "*", "might", "*", " ", "be", " ", "true"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "idstate", "]"}], ";"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92366878839587*^9, 3.9236687957216883`*^9}, {
   3.923669195520919*^9, 3.923669311490432*^9}, {3.9236695246396313`*^9, 
   3.9236695450042562`*^9}, {3.923669665542844*^9, 3.923669851844129*^9}, {
   3.923669889705515*^9, 3.9236699078161983`*^9}, {3.923669938642552*^9, 
   3.9236702892782793`*^9}, {3.923670618150579*^9, 3.92367061834618*^9}, {
   3.923674046275037*^9, 3.923674060217043*^9}, {3.923674162359696*^9, 
   3.9236742092996817`*^9}, {3.923674299104093*^9, 3.923674312225545*^9}, {
   3.923674373549798*^9, 3.9236743798807507`*^9}, {3.923674895517173*^9, 
   3.923674896913804*^9}, {3.9236750399621487`*^9, 3.9236751252057877`*^9}, {
   3.923675275980578*^9, 3.923675337269382*^9}, {3.923675384165962*^9, 
   3.923675384503776*^9}, {3.923675623539315*^9, 3.923675649712508*^9}, {
   3.923675887822372*^9, 3.923675891253676*^9}, {3.923676107393589*^9, 
   3.9236761534779263`*^9}, {3.9236763181998463`*^9, 3.92367633087042*^9}, {
   3.923676395183137*^9, 3.9236764733285*^9}, {3.9236765281918707`*^9, 
   3.923676635348476*^9}, {3.923676674019734*^9, 3.9236767038461657`*^9}, {
   3.923676766173073*^9, 3.9236768446105003`*^9}, {3.923676899557239*^9, 
   3.923676948081975*^9}, {3.923676991994047*^9, 3.923677011700625*^9}, {
   3.9236770568117456`*^9, 3.923677143565612*^9}, {3.923677191585639*^9, 
   3.923677196155251*^9}, {3.9236775808294353`*^9, 3.9236775967597713`*^9}, {
   3.9236777034329987`*^9, 3.923677703789768*^9}, {3.923677756370618*^9, 
   3.923677756848971*^9}, {3.92367795950353*^9, 3.923677963811549*^9}, {
   3.92367808995714*^9, 3.923678128099905*^9}, {3.9236786425019913`*^9, 
   3.923678686458941*^9}, 3.923678997959118*^9, {3.923679416574877*^9, 
   3.923679520088492*^9}, {3.923679559271137*^9, 3.923679640278337*^9}, {
   3.923679709517427*^9, 3.9236797123772306`*^9}, {3.923679833651277*^9, 
   3.923679998111033*^9}, {3.923680031216611*^9, 3.923680053088872*^9}, {
   3.923680119767063*^9, 3.923680122285131*^9}, 3.9236801590720387`*^9, {
   3.9236802135975933`*^9, 3.923680239381317*^9}, {3.923716523587121*^9, 
   3.9237165331489162`*^9}, {3.923716694544668*^9, 3.92371669490411*^9}, {
   3.923716753897892*^9, 3.9237167626095743`*^9}, {3.923823423579027*^9, 
   3.9238234332667*^9}, {3.9238912290441837`*^9, 3.923891253800807*^9}, {
   3.923891293734581*^9, 3.923891359026176*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"248fcd25-a011-4326-941d-413307f59ae9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routines to draw arguments inside QLi functions", "Section",
 CellChangeTimes->{{3.923632486806115*^9, 3.923632491291233*^9}, {
  3.9237171358437757`*^9, 3.923717137269053*^9}, {3.9237171907968197`*^9, 
  3.923717205196196*^9}},ExpressionUUID->"34762755-8abb-4637-a385-\
b86da2aa8056"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"angle", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p1_", ",", "p2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q1_", ",", "q2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"angle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p1", ",", "p2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}], "=", 
    RowBox[{"N", "[", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"q1", "-", "p1"}], ",", 
       RowBox[{"q2", "-", "p2"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lineArc", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"lineArc", "[", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "r"}], "]"}], "=", 
   RowBox[{"Disk", "[", 
    RowBox[{"p2", ",", "r", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"angle", "[", 
        RowBox[{"p2", ",", "p3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"angle", "[", 
            RowBox[{
             RowBox[{"-", "p1"}], ",", 
             RowBox[{"-", "p2"}]}], "]"}], "<", 
           RowBox[{"angle", "[", 
            RowBox[{"p2", ",", "p3"}], "]"}]}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", "0"}], "]"}], "+", 
        RowBox[{"angle", "[", 
         RowBox[{
          RowBox[{"-", "p1"}], ",", 
          RowBox[{"-", "p2"}]}], "]"}]}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.905667373505027*^9, 3.905667373505865*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3ddf7a45-7dc9-44e3-8cf5-decc82f8d71e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"drawArgInt", "[", 
   RowBox[{"n_", ",", "arg_List"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "pts", "}"}], ",", 
    RowBox[{
     RowBox[{"pts", "=", 
      RowBox[{"RotateLeft", "[", 
       RowBox[{"RotateLeft", "[", 
        RowBox[{
         RowBox[{"CirclePoints", "[", "n", "]"}], "//", "N"}], "]"}], "]"}]}],
      ";", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", "White", ",", 
           RowBox[{"Polygon", "[", "pts", "]"}]}], "}"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"EdgeForm", "[", 
                RowBox[{"Directive", "[", 
                 RowBox[{"Thick", ",", "Red"}], "]"}], "]"}], ",", "Pink", 
               ",", 
               RowBox[{"Polygon", "[", 
                RowBox[{
                "pts", "\[LeftDoubleBracket]", "#1", 
                 "\[RightDoubleBracket]"}], "]"}]}], "}"}], "&"}], ")"}], "/@", 
           RowBox[{"arg", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sequence", "@@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"Blue", ",", 
                  RowBox[{"lineArc", "[", 
                   RowBox[{
                    RowBox[{"pts", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#1", "]"}], "+", "i", "-", "1"}], 
                    ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "]"}], "+", "1"}], 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"pts", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"1", "+", "i", "-", "1"}], ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "]"}], "+", "1"}], 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"pts", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"2", "+", "i", "-", "1"}], ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "]"}], "+", "1"}], 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",",
                     "0.3`"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "#1", "]"}], "-", "1"}], ",", "2"}],
                  "}"}]}], "]"}]}], "&"}], ")"}], "/@", 
           RowBox[{"arg", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                "#1", ",", "Medium", ",", "\"\<Helvetica\>\"", ",", "Black"}],
                 "]"}], ",", 
               RowBox[{"1.2`", " ", 
                RowBox[{
                "pts", "\[LeftDoubleBracket]", "#1", 
                 "\[RightDoubleBracket]"}]}]}], "]"}], "&"}], ")"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "]"}], ",", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Text", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"arg", "[", 
                  RowBox[{"[", 
                   RowBox[{"#1", ",", "2"}], "]"}], "]"}], ",", "Medium", 
                 ",", "\"\<Helvetica\>\"", ",", "Bold", ",", "Red"}], "]"}], 
               ",", 
               RowBox[{"RegionCentroid", "[", 
                RowBox[{"Polygon", "[", 
                 RowBox[{"pts", "\[LeftDoubleBracket]", 
                  RowBox[{"arg", "\[LeftDoubleBracket]", 
                   RowBox[{"#1", ",", "1"}], "\[RightDoubleBracket]"}], 
                  "\[RightDoubleBracket]"}], "]"}], "]"}]}], "]"}], "&"}], 
            ")"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "arg", "]"}]}], "]"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"100", ",", "100"}], "}"}]}]}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.905241570993857*^9, 3.905241575617229*^9}, {
  3.905241614579791*^9, 3.9052416440292873`*^9}, {3.9052418027739897`*^9, 
  3.905241804318082*^9}, {3.905241854933548*^9, 3.90524189042745*^9}, {
  3.923717736783326*^9, 3.923717794196341*^9}, {3.923718127895842*^9, 
  3.9237181309210043`*^9}, {3.9237181880131083`*^9, 3.9237182558386803`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8be239ae-3d93-4c9d-9063-7d2d96bd40d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"drawArg", "[", "n_", "]"}], "[", "arg0___", "]"}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"arg", ",", " ", "lab"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"arg", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "#", "]"}], "===", "crxi"}], ",", " ", 
              RowBox[{"{", "#", "}"}], ",", 
              RowBox[{"List", "@@", "#"}]}], "]"}], "&"}], "/@", " ", 
           RowBox[{"{", "arg0", "}"}]}], ")"}], "/.", 
         RowBox[{"crxi", "\[Rule]", "List"}]}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"lab", " ", "=", " ", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"rep", "[", 
             RowBox[{"i", ",", " ", 
              RowBox[{"Length", "[", 
               RowBox[{"arg", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], "}"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "1", ",", " ", 
             RowBox[{"Length", "[", "arg", "]"}]}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"drawArgInt", "[", 
        RowBox[{"n", ",", 
         RowBox[{"MapThread", "[", 
          RowBox[{"List", ",", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"arg", ",", "1"}], "]"}], ",", " ", "lab"}], "}"}]}], 
          "]"}]}], "]"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923717741917055*^9, 3.923717951573408*^9}, {
  3.923718000272436*^9, 3.923718136253913*^9}, {3.923718198047165*^9, 
  3.923718201735366*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"092de383-77ff-413f-b7b0-5450d3b12a8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Routines for the cross-ratio, and higher ",
 StyleBox["cyclic", "Section"],
 " ratios"
}], "Section",
 CellChangeTimes->{{3.923632486806115*^9, 3.923632491291233*^9}, 
   3.923717179652396*^9},ExpressionUUID->"bb387e84-588c-4f3d-82c3-\
d48faa058a0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", " ", "-", " ", "b"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"c", " ", "-", " ", "d"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", "-", " ", "c"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"d", " ", "-", " ", "a"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cr", "[", "a___", "]"}], " ", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "a", "}"}], "]"}], "/", "2"}], ")"}]}], " ", 
   FractionBox[
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "a", "}"}], "]"}], ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[Equal]", "0"}], ",", " ", 
            RowBox[{"-", "1"}], ",", "i"}], "]"}], "]"}], "]"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"{", "a", "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ")"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "0", ",", " ", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}], "-", "1"}], ",", "2"}], "}"}]}], 
     "]"}]]}]}]}], "Input",
 CellChangeTimes->{{3.9235698583484983`*^9, 3.9235698992555933`*^9}, {
  3.923576357833105*^9, 3.923576488864073*^9}, {3.923584883691882*^9, 
  3.923584891848857*^9}, {3.923632497026347*^9, 3.9236324973680687`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"66216ae2-13be-491e-88c3-fb55ef7248e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"crx", "[", "a___", "]"}], " ", ":=", " ", 
   RowBox[{"cr", "@@", 
    RowBox[{"(", 
     RowBox[{"x", "/@", 
      RowBox[{"{", "a", "}"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9235729504498377`*^9, 3.9235729659147787`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"15627289-45fe-4511-b29a-a16bfbede2c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"crRule", " ", "=", " ", 
   RowBox[{"Dispatch", "[", 
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"canonicalFactor", "[", 
          RowBox[{"crx", "@@", "#"}], "]"}], ")"}], "\[Rule]", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"ToString", "/@", "#"}], "]"}]}], "&"}], "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Permutations", "/@", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p", ",", "q"}], "}"}], ",", 
             RowBox[{"Range", "[", 
              RowBox[{"1", ",", "7"}], "]"}]}], "]"}], ",", " ", 
           RowBox[{"{", "4", "}"}]}], "]"}]}], ",", "1"}], "]"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924279963091475*^9, 3.924280009220874*^9}, {
  3.924280072119986*^9, 3.924280150785952*^9}, {3.924280506289554*^9, 
  3.924280508573636*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"3d34e756-221c-462e-92e5-478c26b5be09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makeCr", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", "crRule"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924280142369285*^9, 3.92428015598843*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"63eb2375-887e-438f-8917-f28e9bd51721"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The quadrangular polylogarithm functions, up to depth 2", "Section",
 CellChangeTimes->{{3.923632545021988*^9, 3.9236325546221113`*^9}, {
  3.9242769015573683`*^9, 
  3.924276902644981*^9}},ExpressionUUID->"96e8dad1-d86f-4716-bda7-\
93b3cebd8b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"processString", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "//", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<{\>\"", ",", "#", ",", "\"\<}\>\""}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"StringReplace", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "\"\<\:2081Li\:2081\:2081\:2081\:2081\>\"", "\[Rule]", 
             "\"\<Lix[wt-4][1,1,1,1]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2081\:2082\>\"", "\[Rule]", 
             "\"\<Lix[wt-4][1,1,2]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2082\:2081\>\"", "\[Rule]", 
             "\"\<Lix[wt-4][1,2,1]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2083\>\"", "\[Rule]", 
             "\"\<Lix[wt-4][1,3]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2081\:2081\>\"", "\[Rule]", 
             "\"\<Lix[wt-3][1,1,1]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2082\>\"", "\[Rule]", 
             "\"\<Lix[wt-3][1,2]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\:2081\>\"", "\[Rule]", 
             "\"\<Lix[wt-2][1,1]\>\""}], ",", 
            RowBox[{
            "\"\<\:2081Li\:2081\>\"", "\[Rule]", "\"\<Lix[wt-1][1]\>\""}], 
            ",", 
            RowBox[{"\"\<\\n\\n\>\"", "->", "\"\<,\\n\>\""}], ",", " ", 
            RowBox[{"\"\<\[Minus]\>\"", "\[Rule]", "\"\<-\>\""}], ",", " ", 
            RowBox[{"\"\<[\>\"", "\[Rule]", "\"\<crxi[\>\""}], ",", 
            RowBox[{"\"\<]\>\"", "\[Rule]", "\"\<]\>\""}], ",", " ", 
            RowBox[{"\"\<(\>\"", "\[Rule]", "\"\<[\>\""}], ",", 
            RowBox[{"\"\<)\>\"", "\[Rule]", "\"\<]\>\""}], ",", 
            RowBox[{"\"\<\:202f\>\"", "\[Rule]", "\"\<\>\""}]}], "}"}]}], 
         "]"}], "&"}]}], "//", "ToExpression"}], ")"}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923572785435071*^9, 3.923572796536283*^9}, {
  3.923572827635521*^9, 3.923572840776761*^9}, {3.9235729129364147`*^9, 
  3.923572941022702*^9}, {3.923573172325243*^9, 3.9235731782267427`*^9}, {
  3.923588381785516*^9, 3.9235884712810907`*^9}, {3.9235885928841257`*^9, 
  3.923588603050048*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d58e5407-4eb9-471e-bcb8-f4bca9db561d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"String", " ", "taken", " ", "directly", " ", "from", " ", 
   ButtonBox[
    RowBox[{
     RowBox[{"https", ":"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"sites", ".", "google", ".", "com"}], "/", "view"}], "/", 
       "cluster"}], "-", 
      RowBox[{"polylog", "/", "home"}]}]}],
    BaseStyle->"Hyperlink",
    ButtonData->{
      URL["https://sites.google.com/view/cluster-polylog/home"], None},
    ButtonNote->"https://sites.google.com/view/cluster-polylog/home"]}], 
  "Text",
  FontWeight->
   "Plain"]], \
"Input",ExpressionUUID->"546703be-ddfd-42d5-b138-1348bda12df3"]], "Text",
 CellChangeTimes->{{3.92363256356968*^9, 
  3.92363258345924*^9}},ExpressionUUID->"9fd1369b-b911-420e-84a3-\
903d753d64f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QLi1list", " ", "=", " ", 
    RowBox[{
    "\"\<\[Minus]\:202f\:2081Li\:2081([1,2,3,4])\>\"", "//", 
     "processString"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9235705917843943`*^9, 3.923570646875539*^9}, {
   3.923570680775629*^9, 3.923570683211187*^9}, {3.9235707384672413`*^9, 
   3.923570747405703*^9}, 3.923570846699761*^9, {3.923570992255192*^9, 
   3.923571021356598*^9}, 3.923571233419413*^9, {3.923572780448224*^9, 
   3.92357280364062*^9}, 3.923572843393464*^9, 3.923572928759053*^9, {
   3.923573621176474*^9, 3.923573635107596*^9}, {3.923717105694807*^9, 
   3.923717105869648*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2076e31f-80b0-4936-b935-11d327ede351"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QLi2list", " ", "=", " ", 
    RowBox[{
    "\"\<+\:202f\:2081Li\:2081\:2081([1,2,3,6],\:202f[3,4,5,6])\n\n\[Minus]\
\:202f\:2081Li\:2081\:2081([1,2,5,6],\:202f[3,4,5,2])\n\n\
+\:202f\:2081Li\:2081\:2081([1,4,5,6],\:202f[1,2,3,4])\>\"", "//", 
     "processString"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9235705917843943`*^9, 3.923570646875539*^9}, {
   3.923570680775629*^9, 3.923570683211187*^9}, {3.9235707384672413`*^9, 
   3.923570747405703*^9}, 3.923570846699761*^9, {3.923570992255192*^9, 
   3.923570993625249*^9}, 3.923571238788772*^9, 3.9235727768236523`*^9, {
   3.923572808938314*^9, 3.923572811869132*^9}, 3.923572864970812*^9, {
   3.923572931180401*^9, 3.923572931865818*^9}, {3.923573647759705*^9, 
   3.923573650386874*^9}, {3.923717103519527*^9, 3.923717103676606*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"73c845f9-2316-4f9b-9e8d-de7ed4d4d711"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QLi1listExpected", " ", "=", 
   RowBox[{"{", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "wt"}], "]"}], "[", "1", "]"}], "[", 
      RowBox[{"crxi", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.924363572303224*^9, 3.924363581694436*^9}, {
  3.924363758217236*^9, 3.924363758486294*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"033d6d22-cc96-46a5-990e-dbbb63c9473b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QLi2listExpected", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "wt"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"crxi", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], ",", 
       RowBox[{"crxi", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "wt"}], "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"crxi", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], ",", 
        RowBox[{"crxi", "[", 
         RowBox[{"3", ",", "4", ",", "5", ",", "2"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "wt"}], "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"crxi", "[", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], ",", 
       RowBox[{"crxi", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924363587137439*^9, 3.924363607964304*^9}, {
  3.9243637659970713`*^9, 3.924363766373107*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"836c7cfa-669e-451d-a6a1-7d7bf68ce11d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"QLi1list", " ", "===", " ", "QLi1listExpected"}], ",", " ", 
   RowBox[{"QLi2list", " ", "===", " ", "QLi2listExpected"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.924364088952498*^9, 3.924364123707347*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"72117791-e118-4ee1-ab04-29cafa8a563e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.924364158290187*^9, 3.924364833721229*^9, 
  3.924848527538754*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"1ff8859d-bb1e-47ff-acfe-9b26f3199482"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QLi", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "@@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"wt", ",", " ", "args"}], "}"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"Total", "[", "QLi1listExpected", "]"}], "/.", 
         RowBox[{"crxi", "\[Rule]", "crx"}]}], "]"}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{"args", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QLi", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "@@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"wt", ",", " ", "args"}], "}"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"Total", "[", "QLi2listExpected", "]"}], "/.", 
         RowBox[{"crxi", "\[Rule]", "crx"}]}], "]"}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{"args", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923573116258356*^9, 3.923573158737815*^9}, {
  3.9235736275401087`*^9, 3.923573749382016*^9}, {3.923573780533839*^9, 
  3.9235738376647463`*^9}, {3.923573872018503*^9, 3.92357390284779*^9}, {
  3.92357448772831*^9, 3.9235744928290367`*^9}, {3.9235884841395483`*^9, 
  3.9235884886818438`*^9}, {3.9236805253933573`*^9, 3.923680525650569*^9}, {
  3.9242769092466908`*^9, 3.924276909510859*^9}, {3.924364112670227*^9, 
  3.9243641144958973`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6e0e5540-5059-4561-a6ff-e49aa37264e3"],

Cell["Let\[CloseCurlyQuote]s draw the functions, to see what they look like", \
"Text",
 CellChangeTimes->{{3.9237185445771914`*^9, 
  3.9237185492548018`*^9}},ExpressionUUID->"1f074623-2f52-415b-ac84-\
68ee0bbc1a36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLi1listExpected", "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "_", "]"}], "[", "___", "]"}], "\[RuleDelayed]", 
   RowBox[{"drawArg", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923718270608078*^9, 3.923718273281087*^9}, 
   3.9243641281960077`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"1dda12f2-7258-49fa-a991-aeed7a15c0df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   GraphicsBox[{
     {GrayLevel[1], EdgeForm[Thickness[Large]], 
      PolygonBox[{{-0.7071067811865475, 
       0.7071067811865475}, {-0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
       0.7071067811865475}}]}, 
     {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[Large]}], 
      PolygonBox[{{-0.7071067811865475, 
       0.7071067811865475}, {-0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475}, {0.7071067811865475, 
       0.7071067811865475}}]}, {
      {RGBColor[0, 0, 1], 
       DiskBox[{-0.7071067811865475, 0.7071067811865475}, 
        0.3, {-1.5707963267948966`, 0.}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{0.7071067811865475, -0.7071067811865475}, 0.3, {
        1.5707963267948966`, 3.141592653589793}]}}, {InsetBox[
       StyleBox["1", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.8485281374238569, 0.8485281374238569}], 
      InsetBox[
       StyleBox["2", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.8485281374238569, -0.8485281374238569}],
       InsetBox[
       StyleBox["3", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.8485281374238569, -0.8485281374238569}], 
      InsetBox[
       StyleBox["4", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.8485281374238569, 0.8485281374238569}]}, 
     InsetBox[
      StyleBox["1", "Helvetica",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontSize->Medium,
       FontWeight->Bold,
       FontColor->RGBColor[1, 0, 0]], {0., 0.}]},
    ImageSize->{100, 100}]}], "}"}]], "Output",
 CellChangeTimes->{{3.923718270998242*^9, 3.92371829221436*^9}, 
   3.924005076417156*^9, 3.924096423637113*^9, 3.924276911674553*^9, 
   3.92436415945492*^9, 3.9243648339990463`*^9, 3.92484852831863*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"3581ea28-ea27-4008-b317-8178fe99ea19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QLi2listExpected", "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "_", "]"}], "[", "___", "]"}], "\[RuleDelayed]", 
   RowBox[{"drawArg", "[", "6", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923718270608078*^9, 3.923718299200245*^9}, 
   3.9243641306389008`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"f4bdd958-046f-42e8-9d02-5c9004ade1c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{
     {GrayLevel[1], EdgeForm[Thickness[Large]], 
      PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 0.8660254037844386}, {-1.,
        0.}, {-0.5, -0.8660254037844386}, {0.5, -0.8660254037844386}, {1., 
       0.}}]}, {
      {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[Large]}],
        PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 
        0.8660254037844386}, {-1., 0.}, {1., 0.}}]}, 
      {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[Large]}],
        PolygonBox[{{-1., 0.}, {-0.5, -0.8660254037844386}, {
        0.5, -0.8660254037844386}, {1., 0.}}]}}, {
      {RGBColor[0, 0, 1], 
       DiskBox[{0.5, 0.8660254037844386}, 0.3, {3.141592653589793, 
        5.235987755982989}]}, 
      {RGBColor[0, 0, 1], DiskBox[{-1., 0.}, 0.3, {0., 1.0471975511965976`}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{-1., 0.}, 0.3, {-1.0471975511965976`, 0.}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{0.5, -0.8660254037844386}, 0.3, {1.0471975511965976`, 
        3.141592653589793}]}}, {InsetBox[
       StyleBox["1", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.6, 1.0392304845413263}], InsetBox[
       StyleBox["2", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.6, 1.0392304845413263}], InsetBox[
       StyleBox["3", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-1.2, 0.}], InsetBox[
       StyleBox["4", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.6, -1.0392304845413263}], InsetBox[
       StyleBox["5", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.6, -1.0392304845413263}], InsetBox[
       StyleBox["6", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {1.2, 0.}]}, {InsetBox[
       StyleBox["1", "Helvetica",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Medium,
        FontWeight->Bold,
        FontColor->RGBColor[1, 0, 0]], {0., 0.38490017945975047}], InsetBox[
       StyleBox["2", "Helvetica",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Medium,
        FontWeight->Bold,
        FontColor->RGBColor[1, 0, 0]], {0., -0.38490017945975047}]}},
    ImageSize->{100, 100}], ",", 
   RowBox[{"-", 
    GraphicsBox[{
      {GrayLevel[1], EdgeForm[Thickness[Large]], 
       PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 
        0.8660254037844386}, {-1., 0.}, {-0.5, -0.8660254037844386}, {
        0.5, -0.8660254037844386}, {1., 0.}}]}, {
       {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[
        Large]}], 
        PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 0.8660254037844386}, {
         0.5, -0.8660254037844386}, {1., 0.}}]}, 
       {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[
        Large]}], 
        PolygonBox[{{-1., 0.}, {-0.5, -0.8660254037844386}, {
         0.5, -0.8660254037844386}, {-0.5, 0.8660254037844386}}]}}, {
       {RGBColor[0, 0, 1], 
        DiskBox[{0.5, 0.8660254037844386}, 0.3, {3.141592653589793, 
         5.235987755982989}]}, 
       {RGBColor[0, 0, 1], 
        DiskBox[{0.5, -0.8660254037844386}, 0.3, {1.0471975511965976`, 
         2.0943951023931957`}]}, 
       {RGBColor[0, 0, 1], 
        DiskBox[{-1., 0.}, 0.3, {-1.0471975511965976`, 1.0471975511965976`}]}, 
       {RGBColor[0, 0, 1], 
        DiskBox[{0.5, -0.8660254037844386}, 0.3, {2.0943951023931957`, 
         3.141592653589793}]}}, {InsetBox[
        StyleBox["1", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {0.6, 1.0392304845413263}], InsetBox[
        StyleBox["2", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {-0.6, 1.0392304845413263}], InsetBox[
        StyleBox["3", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {-1.2, 0.}], InsetBox[
        StyleBox["4", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {-0.6, -1.0392304845413263}], InsetBox[
        StyleBox["5", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {0.6, -1.0392304845413263}], InsetBox[
        StyleBox["6", "Helvetica",
         StripOnInput->False,
         LineColor->GrayLevel[0],
         FrontFaceColor->GrayLevel[0],
         BackFaceColor->GrayLevel[0],
         GraphicsColor->GrayLevel[0],
         FontSize->Medium,
         FontColor->GrayLevel[0]], {1.2, 0.}]}, {InsetBox[
        StyleBox["1", "Helvetica",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontSize->Medium,
         FontWeight->Bold,
         FontColor->RGBColor[
          1, 0, 0]], {0.3333333333333333, 0.19245008972987523}], InsetBox[
        StyleBox["2", "Helvetica",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontSize->Medium,
         FontWeight->Bold,
         FontColor->RGBColor[
          1, 0, 0]], {-0.3333333333333333, -0.19245008972987523}]}},
     ImageSize->{100, 100}]}], ",", 
   GraphicsBox[{
     {GrayLevel[1], EdgeForm[Thickness[Large]], 
      PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 0.8660254037844386}, {-1.,
        0.}, {-0.5, -0.8660254037844386}, {0.5, -0.8660254037844386}, {1., 
       0.}}]}, {
      {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[Large]}],
        PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, -0.8660254037844386}, {
        0.5, -0.8660254037844386}, {1., 0.}}]}, 
      {RGBColor[1, 0.5, 0.5], EdgeForm[{RGBColor[1, 0, 0], Thickness[Large]}],
        PolygonBox[{{0.5, 0.8660254037844386}, {-0.5, 
        0.8660254037844386}, {-1., 0.}, {-0.5, -0.8660254037844386}}]}}, {
      {RGBColor[0, 0, 1], 
       DiskBox[{0.5, 0.8660254037844386}, 
        0.3, {-2.0943951023931957`, -1.0471975511965976`}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{0.5, -0.8660254037844386}, 0.3, {1.0471975511965976`, 
        3.141592653589793}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{0.5, 0.8660254037844386}, 0.3, {3.141592653589793, 
        4.1887902047863905`}]}, 
      {RGBColor[0, 0, 1], 
       DiskBox[{-1., 0.}, 0.3, {-1.0471975511965976`, 
        1.0471975511965976`}]}}, {InsetBox[
       StyleBox["1", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.6, 1.0392304845413263}], InsetBox[
       StyleBox["2", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.6, 1.0392304845413263}], InsetBox[
       StyleBox["3", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-1.2, 0.}], InsetBox[
       StyleBox["4", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {-0.6, -1.0392304845413263}], InsetBox[
       StyleBox["5", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {0.6, -1.0392304845413263}], InsetBox[
       StyleBox["6", "Helvetica",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->Medium,
        FontColor->GrayLevel[0]], {1.2, 0.}]}, {InsetBox[
       StyleBox["1", "Helvetica",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Medium,
        FontWeight->Bold,
        FontColor->RGBColor[
         1, 0, 0]], {0.3333333333333333, -0.19245008972987523}], InsetBox[
       StyleBox["2", "Helvetica",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Medium,
        FontWeight->Bold,
        FontColor->RGBColor[
         1, 0, 0]], {-0.3333333333333333, 0.19245008972987523}]}},
    ImageSize->{100, 100}]}], "}"}]], "Output",
 CellChangeTimes->{{3.923718270998242*^9, 3.923718299921929*^9}, 
   3.924005077658403*^9, 3.924096424536448*^9, 3.92427691239421*^9, 
   3.9243641598849154`*^9, 3.924364834058395*^9, 3.924848528574965*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"096b658d-3d56-4f9f-95f4-fdf2d4fe4497"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Routines to assemble the exact general quadrangular polylogarithm functional \
equation\
\>", "Section",
 CellChangeTimes->{{3.923632626923913*^9, 
  3.923632640124445*^9}},ExpressionUUID->"786cfea5-08d3-454e-8180-\
7718b07fac7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QLisym", "[", 
   RowBox[{"wt_", ",", " ", "xs_List"}], "]"}], " ", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "[", "xs", "]"}], "-", "2"}], ")"}], "/", "2"}]}], 
     "}"}], ",", "\[IndentingNewLine]", " ", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "-", "r"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"QLi", "[", "r", "]"}], "[", 
        RowBox[{"wt", ",", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"xs", "[", 
             RowBox[{"[", 
              RowBox[{"1", "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"is", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"is", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", "1"}]}], "}"}]}], 
              "]"}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", " ", 
              RowBox[{"r", "+", "1"}]}], "}"}]}], "]"}], "//", "Flatten"}]}], 
        "]"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", " ", "1", ",", " ", "n"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"is", ",", " ", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "n"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"r", "+", "1"}], "}"}]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",\

 CellChangeTimes->{{3.923574622342251*^9, 3.9235748899450912`*^9}, {
  3.9235750898090153`*^9, 3.9235750900694733`*^9}, {3.9235751340944843`*^9, 
  3.923575135484708*^9}, {3.92357764420713*^9, 3.9235776667757063`*^9}, {
  3.923577839922781*^9, 3.923577859174241*^9}, {3.9235851758693933`*^9, 
  3.923585176082041*^9}, {3.923585221722048*^9, 3.923585221841755*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"8cfee381-8b16-4255-a9d1-e97b6a3343e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"identity", "[", 
    RowBox[{"wt_", ",", "n_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"n", " ", "-", " ", "1"}], " ", ">", " ", "wt"}], "  ", "&&", 
    " ", 
    RowBox[{
     RowBox[{"n", " ", "+", "1"}], "<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "4"}], " ", "+", " ", "2"}], ")"}]}]}]}], ":=", " ", 
  
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Total", "[", "ss", "]"}], "-", "r"}], " ", ")"}]}], " ", 
         "*", " ", 
         RowBox[{"QLisym", "[", 
          RowBox[{"wt", ",", " ", 
           RowBox[{"(", 
            RowBox[{"x", "/@", "ss"}], ")"}]}], "]"}]}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ss", ",", " ", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", 
              RowBox[{"n", "+", "1"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "*", "r"}], "+", "1", "+", "1"}], "}"}]}], "]"}]}],
          "}"}]}], "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", " ", "1", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.915030404655931*^9, 3.9150304178778*^9}, {
   3.9150304668934307`*^9, 3.9150305257308083`*^9}, {3.9150317034421053`*^9, 
   3.91503170353284*^9}, {3.915033599724793*^9, 3.915033600024651*^9}, {
   3.915041066432167*^9, 3.9150411271577463`*^9}, {3.915041842100275*^9, 
   3.9150418501601057`*^9}, {3.915104649194661*^9, 3.915104663342382*^9}, {
   3.923575402875552*^9, 3.9235754717252903`*^9}, {3.9235755901513433`*^9, 
   3.923575590304047*^9}, {3.923575636990937*^9, 3.923575651047906*^9}, {
   3.923575818562291*^9, 3.923575819430943*^9}, {3.9235769372115717`*^9, 
   3.923576938208384*^9}, {3.923577602383498*^9, 3.923577652745612*^9}, {
   3.923577850936006*^9, 3.923577851108388*^9}, {3.92358088695431*^9, 
   3.9235808872255783`*^9}, {3.923589285855945*^9, 3.923589285957171*^9}, {
   3.923589405861868*^9, 3.923589437272717*^9}, 3.923589578442387*^9, {
   3.92359048279598*^9, 3.923590483151312*^9}, {3.923591214510333*^9, 
   3.923591285488435*^9}, {3.923591332263504*^9, 3.923591332471704*^9}, {
   3.923591602000222*^9, 3.923591602918723*^9}, {3.923591634320881*^9, 
   3.923591634380519*^9}, {3.923719730620345*^9, 3.923719732001738*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"d8846424-c9c5-43f7-a636-75c426dbf18d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routines to compute degenerations", "Section",
 CellChangeTimes->{{3.923632626923913*^9, 3.923632640124445*^9}, {
  3.9237347681681957`*^9, 
  3.9237347710337963`*^9}},ExpressionUUID->"a798c892-0335-4e36-8555-\
6e31fb0353a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "IItoLi", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IItoLi", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "__", ",", " ", "0"}], "}"}], "]"}], " ", ":=", 
   " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IItoLi", "[", 
     RowBox[{"{", 
      RowBox[{"a_", ",", " ", 
       RowBox[{"x", ":", 
        RowBox[{
         RowBox[{"(", "b_", ")"}], "..."}]}], ",", " ", "c_"}], "}"}], "]"}], 
    "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], " ", ">", " ", "1"}]}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IItoLi", "[", "a_List", "]"}], "/;", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "===", " ", "0"}]}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pos", ",", " ", "inds", ",", " ", "k0", ",", " ", "args"}], 
      "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pos", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "All"}], "]"}], "]"}], ",", " ", 
            RowBox[{"Except", "[", "0", "]"}], ",", " ", 
            RowBox[{"{", "1", "}"}], ",", " ", 
            RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"k0", " ", "=", " ", 
        RowBox[{
         RowBox[{"pos", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"inds", " ", "=", " ", 
        RowBox[{"Differences", "[", "pos", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"args", " ", "=", " ", 
        RowBox[{"Ratios", "[", 
         RowBox[{"a", "[", 
          RowBox[{"[", "pos", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"Length", "[", "inds", "]"}]}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "k0", "]"}], "[", 
          RowBox[{"Sequence", "@@", "inds"}], "]"}], "[", 
         RowBox[{"Sequence", "@@", "args"}], "]"}]}]}], "\[IndentingNewLine]",
       ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923740901762356*^9, 3.923740916377756*^9}, {
  3.9237410992251053`*^9, 3.923741404595107*^9}, {3.923741522554844*^9, 
  3.923741542491087*^9}, {3.9237415786224527`*^9, 3.9237415969381857`*^9}, {
  3.923745573577804*^9, 3.923745584587253*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"044f09f8-cd10-4887-a13f-e86615509b5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IItoCor", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", " ", "x___", ",", " ", "b_"}], "}"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{"Cor", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "x"}], "}"}], "]"}]}], " ", "+", " ", 
    RowBox[{"Cor", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", "b"}], "}"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923738223572891*^9, 3.9237382393468513`*^9}, {
  3.9237429267119303`*^9, 3.923742928678328*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"941e7cad-38ec-4de6-9394-c3a7ef9419cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CorToII", "[", "a_List", "]"}], " ", ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"II", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"rep", "[", 
        RowBox[{"0", ",", " ", "i"}], "]"}], ",", " ", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Drop", "[", 
         RowBox[{"a", ",", 
          RowBox[{"-", "i"}]}], "]"}]}]}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "0", ",", " ", 
      RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923739936354384*^9, 3.923739950620686*^9}, {
  3.923740026349715*^9, 3.923740098755485*^9}, {3.923740136993484*^9, 
  3.923740138333395*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"93b353d5-95ae-4378-8197-f358487bf89e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"factorExponent", "[", 
    RowBox[{"lambda_", ",", " ", "pol_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"#", "===", 
        RowBox[{"{", "}"}]}], ",", " ", "0", ",", " ", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "&"}], "@", 
    RowBox[{"(", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"FactorList", "[", "pol", "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", "lambda"}], 
         " ", "||", " ", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"-", "lambda"}]}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9237397351531153`*^9, 3.923739789949842*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"6b1a2a74-97c8-4b4c-b316-a1409de7aa08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Cordeg0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cordeg0", "[", "lambda_", "]"}], "[", "a_List", "]"}], " ", ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "exp", "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VectorQ", "[", 
           RowBox[{"a", ",", " ", 
            RowBox[{"#", "\[Equal]", "0"}]}], "]"}], "&"}], ",", " ", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exp", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"#", "===", "0"}], " ", ",", " ", "Infinity", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"factorExponent", "[", 
             RowBox[{"lambda", ",", " ", "#"}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], "&"}], "/@", "a"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Cor", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{"a", " ", "/", " ", 
             RowBox[{"lambda", "^", 
              RowBox[{"Min", "[", "exp", "]"}]}]}], ",", " ", 
            RowBox[{"lambda", "\[Rule]", "0"}]}], "]"}], "]"}], "]"}], 
        "]"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923738249433316*^9, 3.923738258341015*^9}, {
  3.923738329105158*^9, 3.9237384817203827`*^9}, {3.923738756181555*^9, 
  3.923738784499378*^9}, {3.923738829252964*^9, 3.9237389907717667`*^9}, {
  3.92373934976167*^9, 3.9237394193296947`*^9}, {3.923739687282083*^9, 
  3.923739727554134*^9}, {3.9237397951712847`*^9, 3.923739910147791*^9}, {
  3.923740194024324*^9, 3.9237402451148252`*^9}, {3.923740729185894*^9, 
  3.9237407316581984`*^9}, {3.9237423868769283`*^9, 3.923742387963188*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"cc99014a-e86b-478c-bb25-f61a1580a055"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lideg0", "[", "lambda_", "]"}], "[", "a_", "]"}], "[", "b___", 
     "]"}], "[", "c___", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "c0", "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c0", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"{", "c", "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"Variables", "[", "c0", "]"}], ",", " ", "lambda"}], 
           "]"}], "\[Equal]", "False"}], ",", " ", 
         RowBox[{"Return", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Lix", "[", "a", "]"}], "[", "b", "]"}], "[", 
           RowBox[{"Sequence", "@@", "c0"}], "]"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Li", "[", "a", "]"}], "[", "b", "]"}], "[", 
              RowBox[{"Sequence", "@@", "c0"}], "]"}], "/.", 
             RowBox[{"II", "\[Rule]", "IItoCor"}]}], "/.", 
            RowBox[{"Cor", "\[Rule]", 
             RowBox[{"Cordeg0", "[", "lambda", "]"}]}]}], "/.", 
           RowBox[{"Cor", "\[Rule]", "CorToII"}]}], "/.", 
          RowBox[{
           RowBox[{"II", "[", 
            RowBox[{"{", 
             RowBox[{"_", ",", " ", 
              RowBox[{"0", "..."}], ",", " ", "_"}], "}"}], "]"}], 
           "\[RuleDelayed]", "0"}]}], "/.", 
         RowBox[{
          RowBox[{"II", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", " ", "___", ",", " ", "0"}], "}"}], "]"}], 
          "\[RuleDelayed]", "0"}]}], "/.", 
        RowBox[{"II", "\[Rule]", "IItoLi"}]}]}], "\[IndentingNewLine]", 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9237380176370497`*^9, 3.923738041067318*^9}, {
  3.923738084808918*^9, 3.9237380950998373`*^9}, {3.923738241150634*^9, 
  3.9237382484756823`*^9}, {3.923738291276888*^9, 3.923738296297411*^9}, {
  3.92373992427722*^9, 3.923739934614911*^9}, {3.92374014775105*^9, 
  3.923740155143902*^9}, {3.923740685976067*^9, 3.9237407381361427`*^9}, {
  3.923741614560978*^9, 3.923741617171673*^9}, {3.923742116007721*^9, 
  3.9237421670918837`*^9}, {3.923742447413549*^9, 3.923742464716806*^9}, {
  3.923742729428417*^9, 3.923742731841729*^9}, {3.923742936450089*^9, 
  3.923742937325136*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"e42e3238-1177-4e40-abc0-fed230f99837"],

Cell[BoxData[
 RowBox[{
  RowBox[{"killDp1", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "_", "]"}], "[", "el___", "]"}], "/;", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"{", "el", "}"}], "]"}], "<", "2"}]}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"0", "&"}], ")"}]}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9238165214516373`*^9, 3.9238165367453413`*^9}, {
  3.923822813488578*^9, 3.923822813658935*^9}, {3.924276927248042*^9, 
  3.924276933789008*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"27e14a35-4770-4bb2-9750-da5c971b1cdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dd", "[", "lim_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "/.", 
      RowBox[{"Lix", "\[Rule]", 
       RowBox[{"Lideg0", "[", "lim", "]"}]}]}], ")"}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923734793691731*^9, 3.923734815128422*^9}, 
   3.9237403077509108`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"30aa1fb8-8181-4535-b676-7d492d11cebb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stb1", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", "[", "expr_", "]"}], ":=", " ", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "[", 
          RowBox[{"[", "$i", "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"beta", ":", 
            RowBox[{"(", 
             RowBox[{"Alternatives", "@@", 
              RowBox[{"(", 
               RowBox[{"x", "/@", "B"}], ")"}]}], ")"}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"l", "*", "beta"}], " ", "+", "  ", 
            RowBox[{"x", "[", "p", "]"}]}]}], "}"}]}], "//", 
        RowBox[{"dd", "[", "l", "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ")"}], ",", 
    "  ", "\[IndentingNewLine]", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"ProgressIndicator", "[", 
       RowBox[{"$i", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
      "\"\<Processing term \>\"", ",", 
      RowBox[{"DisplayForm", "[", 
       RowBox[{"FractionBox", "[", 
        RowBox[{"$i", ",", 
         RowBox[{"Length", "[", "expr", "]"}]}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.901123716885803*^9, 3.901123765794763*^9}, {
   3.9011237982852077`*^9, 3.9011237986631193`*^9}, {3.901733152438857*^9, 
   3.90173315261794*^9}, {3.901733187321375*^9, 3.9017331950094633`*^9}, {
   3.9020319160844297`*^9, 3.902031936033024*^9}, {3.905242033075555*^9, 
   3.905242033294619*^9}, 3.905243611329776*^9, 3.905246368915213*^9, {
   3.9052514890850677`*^9, 3.905251507337503*^9}, {3.923734826872857*^9, 
   3.923734827149963*^9}, {3.923740310842942*^9, 3.923740310984593*^9}, {
   3.923740752994278*^9, 3.923740763480084*^9}, {3.92374080174079*^9, 
   3.92374083796049*^9}, {3.923821500490749*^9, 3.923821501293716*^9}, {
   3.923821626989962*^9, 3.923821628522502*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"200e3585-c0f9-4a4e-9ea6-bf2b31142e6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stb2", "[", 
    RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}], " ", "[", "expr_", "]"}], ":=",
   " ", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"expr", "[", 
            RowBox[{"[", "$i", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"alpha", ":", 
               RowBox[{"(", 
                RowBox[{"Alternatives", "@@", 
                 RowBox[{"(", 
                  RowBox[{"x", "/@", "A"}], ")"}]}], ")"}]}], 
              "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"l", " ", "*", "alpha"}], " ", "+", "  ", 
               RowBox[{"x", "[", "p", "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"gamma", ":", 
               RowBox[{"(", 
                RowBox[{"Alternatives", "@@", 
                 RowBox[{"(", 
                  RowBox[{"x", "/@", "C"}], ")"}]}], ")"}]}], 
              "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"m", "*", "gamma"}], " ", "+", "  ", 
               RowBox[{"x", "[", "q", "]"}]}]}]}], "}"}]}], "//", 
          RowBox[{"dd", "[", "l", "]"}]}], "//", 
         RowBox[{"dd", "[", "m", "]"}]}], ")"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ")"}], ",", 
    "  ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"ProgressIndicator", "[", 
       RowBox[{"$i", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
      "\"\<Processing term \>\"", ",", 
      RowBox[{"DisplayForm", "[", 
       RowBox[{"FractionBox", "[", 
        RowBox[{"$i", ",", 
         RowBox[{"Length", "[", "expr", "]"}]}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.923741851101797*^9, 3.923741895837871*^9}, {
  3.923821480968812*^9, 3.923821493317295*^9}, {3.9238216074357777`*^9, 
  3.923821611335981*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"e4353e74-6af9-48b1-8c99-9789daeba570"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stb3FK", "[", 
     RowBox[{"A_", ",", "B_", ",", "C_", ",", "ROOT_"}], "]"}], "[", "expr_", 
    "]"}], ":=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dd", "[", "n", "]"}], "[", 
          RowBox[{
           RowBox[{"dd", "[", "m", "]"}], "[", 
           RowBox[{
            RowBox[{"dd", "[", "l", "]"}], "[", 
            RowBox[{
             RowBox[{"expr", "[", 
              RowBox[{"[", "$i", "]"}], "]"}], "/.", "\[VeryThinSpace]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"alpha", ":", 
                 RowBox[{"Alternatives", "@@", 
                  RowBox[{"x", "/@", "A"}]}]}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"l", " ", "alpha"}], "+", 
                 RowBox[{"x", "[", "p", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"beta", ":", 
                 RowBox[{"Alternatives", "@@", 
                  RowBox[{"x", "/@", "B"}]}]}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"m", " ", "beta"}], "+", 
                 RowBox[{"x", "[", "q", "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"gamma", ":", 
                 RowBox[{"Alternatives", "@@", 
                  RowBox[{"x", "/@", "C"}]}]}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"n", " ", "gamma"}], "+", 
                 RowBox[{"x", "[", "r", "]"}]}]}]}], "}"}]}], "]"}], "]"}], 
          "]"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"$i", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ")"}], ",", 
     "  ", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"$i", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
       "\"\<Processing term \>\"", ",", 
       RowBox[{"DisplayForm", "[", 
        RowBox[{"FractionBox", "[", 
         RowBox[{"$i", ",", 
          RowBox[{"Length", "[", "expr", "]"}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902331851457004*^9, 3.9023318523089952`*^9}, {
  3.9052420481882257`*^9, 3.9052420484271927`*^9}, {3.905251539631064*^9, 
  3.905251575650659*^9}, {3.923849632184064*^9, 3.923849736469761*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"00f5ae32-3597-4c16-a04f-66bc66bb9e1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stb1Quick", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], " ", "[", "expr_", "]"}], ":=", " ", 
   RowBox[{"Quiet", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"killDp1", "[", "expr", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"beta", ":", 
           RowBox[{"(", 
            RowBox[{"Alternatives", "@@", 
             RowBox[{"(", 
              RowBox[{"x", "/@", "B"}], ")"}]}], ")"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"l", "*", "beta"}], " ", "+", "  ", 
           RowBox[{"x", "[", "p", "]"}]}]}], "}"}]}], "//", "canfac"}], ")"}],
      "/.", 
     RowBox[{"l", "\[Rule]", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stb2Quick", "[", 
     RowBox[{"A_", ",", "B_", ",", "C_"}], "]"}], " ", "[", "expr_", "]"}], ":=",
    " ", 
   RowBox[{"Quiet", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"killDp1", "[", "expr", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"alpha", ":", 
             RowBox[{"(", 
              RowBox[{"Alternatives", "@@", 
               RowBox[{"(", 
                RowBox[{"x", "/@", "A"}], ")"}]}], ")"}]}], "\[RuleDelayed]", 
            
            RowBox[{
             RowBox[{"l", " ", "*", "alpha"}], " ", "+", "  ", 
             RowBox[{"x", "[", "p", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"gamma", ":", 
             RowBox[{"(", 
              RowBox[{"Alternatives", "@@", 
               RowBox[{"(", 
                RowBox[{"x", "/@", "C"}], ")"}]}], ")"}]}], "\[RuleDelayed]", 
            
            RowBox[{
             RowBox[{"m", "*", "gamma"}], " ", "+", "  ", 
             RowBox[{"x", "[", "q", "]"}]}]}]}], "}"}]}], "//", "canfac"}], 
       ")"}], "/.", 
      RowBox[{
       RowBox[{"m", "|", "l"}], "\[Rule]", "0"}]}], "//", "canfac"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stb3FKQuick", "[", 
     RowBox[{"A_", ",", "B_", ",", "C_", ",", "ROOT_"}], "]"}], "[", "expr_", 
    "]"}], ":=", 
   RowBox[{"Quiet", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"killDp1", "[", "expr", "]"}], "/.", "\[VeryThinSpace]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"alpha", ":", 
            RowBox[{"Alternatives", "@@", 
             RowBox[{"x", "/@", "A"}]}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"l", " ", "alpha"}], "+", 
            RowBox[{"x", "[", "p", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"beta", ":", 
            RowBox[{"Alternatives", "@@", 
             RowBox[{"x", "/@", "B"}]}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"m", " ", "beta"}], "+", 
            RowBox[{"x", "[", "q", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"gamma", ":", 
            RowBox[{"Alternatives", "@@", 
             RowBox[{"x", "/@", "C"}]}]}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"n", " ", "gamma"}], "+", 
            RowBox[{"x", "[", "r", "]"}]}]}]}], "}"}]}], "//", "canfac"}], 
      ")"}], "/.", 
     RowBox[{
      RowBox[{"l", "|", "m", "|", "n"}], "\[Rule]", "0"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.923816541785359*^9, 3.923816545834454*^9}, {
  3.923817719934153*^9, 3.9238177319926033`*^9}, {3.923821617187278*^9, 
  3.9238216236631813`*^9}, {3.923822861790722*^9, 3.923822864047976*^9}, {
  3.923849773543498*^9, 3.923849773750115*^9}, {3.924328194938365*^9, 
  3.924328203717875*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"fab98d1d-4c53-47c0-9954-63a9fe7c38f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Known ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Li", 
     RowBox[{"3", ";", "1"}]], "=", " ", 
    SubscriptBox["Li", "4"]}], TraditionalForm]],ExpressionUUID->
  "0c798e62-a493-42ee-a997-a5bb384d9cb1"],
 " inversion, to simplify results"
}], "Section",
 CellChangeTimes->{{3.9236326679510717`*^9, 3.9236326758386707`*^9}, {
  3.923810790861739*^9, 3.923810823268219*^9}, {3.924277148764409*^9, 
  3.92427716122089*^9}},ExpressionUUID->"7a4d1a13-60f6-4e09-b739-\
725cd1d6fbe4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeSymFunc", "[", 
    RowBox[{"rules_", ",", " ", "head_", ",", " ", "dp_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "soln", ",", " ", "gp", ",", " ", "imgNew", ",", " ", "img", ",", " ", 
       "func", ",", " ", "args", ",", "  ", "argsPat"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"args", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<$x\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", "dp"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"img", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"head", "@@", "args"}], "}"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"gp", " ", "=", " ", "rules"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{"True", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"img", ",", "\[IndentingNewLine]", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"img", "/.", 
                  RowBox[{"gp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "//", "canfac"}], ",", 
                " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", " ", "1", ",", " ", 
                  RowBox[{"Length", "[", "gp", "]"}]}], "}"}]}], "]"}], 
              "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"GatherBy", "[", 
            RowBox[{"imgNew", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Reap", "[", 
                RowBox[{"#", "/.", 
                 RowBox[{
                  RowBox[{"x", ":", 
                   RowBox[{"lambda_.", " ", 
                    RowBox[{"head", "[", "__", "]"}]}]}], "\[RuleDelayed]", 
                  RowBox[{"Sow", "[", "x", "]"}]}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"SortBy", "[", 
              RowBox[{"#", ",", " ", "Length"}], "]"}], "&"}], "/@", 
            "imgNew"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"imgNew", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "imgNew", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"Length", "[", "img", "]"}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"img", " ", "=", " ", "imgNew"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"func", " ", "=", " ", 
        RowBox[{
         RowBox[{"Function", "@@", 
          RowBox[{"{", 
           RowBox[{"args", ",", 
            RowBox[{
             RowBox[{"Inactive", "[", "Part", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inactive", "[", "SortBy", "]"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Inactive", "[", "canonicalFactor", "]"}], "[", 
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"#", "/.", 
                    RowBox[{
                    RowBox[{"head", "[", "x0___", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", "x0", "}"}], "]"}]}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
                    ",", "#"}], "}"}], "&"}], "/@", "img"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"LeafCount", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}]}], "]"}], 
              ",", "1", ",", "2"}], "]"}]}], "}"}]}], "//", "Activate"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "func", "]"}], ";"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923812470387178*^9, 3.923812663420849*^9}, {
  3.923813011068616*^9, 3.923813053363255*^9}, {3.923813170724353*^9, 
  3.923813335328815*^9}, {3.9238133790982857`*^9, 3.923813463211625*^9}, {
  3.92381356369923*^9, 3.9238135886880827`*^9}, {3.9238136255385437`*^9, 
  3.923813759159328*^9}, {3.923814137126292*^9, 3.923814162457057*^9}, {
  3.92381422472285*^9, 3.923814225713623*^9}, {3.923814266369281*^9, 
  3.9238142764139*^9}, {3.92381439271323*^9, 3.923814449537848*^9}, {
  3.923814507204995*^9, 3.923814519696254*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"a6af13b9-2312-4428-8a32-e1842f435aa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toKnownRules", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "2", "]"}], "[", "2", "]"}], "[", "A_", "]"}], 
      " ", "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", " ", "3"}], 
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}],
         ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "1", "]"}], "[", "3", "]"}], "[", "A_", "]"}], 
      " ", "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}],
         ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", "A_", "]"}], 
      " ", "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], 
        ")"}]}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923890828202271*^9, 3.923890854684689*^9}, {
  3.924096425773898*^9, 3.924096441766972*^9}, {3.9242772467280083`*^9, 
  3.924277285155944*^9}, {3.9242815725136766`*^9, 3.924281592452045*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"e7d5e91e-e2f4-4aab-876a-c47f1c1c819d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toKnown", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "//.", "toKnownRules"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923811218310248*^9, 3.923811271855064*^9}, {
  3.923811384466703*^9, 3.923811402554632*^9}, {3.9238114645744534`*^9, 
  3.923811464748872*^9}, {3.92389079983311*^9, 3.923890841524741*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f2c1effb-8650-4b1c-83c5-4f0ee5724d04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Subtract", "@@", "#"}], ")"}], "&"}], "/@", "toKnownRules"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Verbatim", "[", "Pattern", "]"}], "[", 
     RowBox[{"x_", ",", " ", 
      RowBox[{"Blank", "[", "]"}]}], "]"}], "\[RuleDelayed]", "x"}]}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.9238112724365664`*^9, 3.923811374438076*^9}, {
  3.92389084688065*^9, 3.923890848377779*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"df808f95-aded-4117-a947-269fa6ba283f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.923811312880952*^9, 3.9238114033348627`*^9}, 
   3.923811467913073*^9, {3.923890843711946*^9, 3.923890855978471*^9}, 
   3.9240051072303057`*^9, 3.924096443186913*^9, {3.924277263824737*^9, 
   3.924277286054867*^9}, {3.924281582019415*^9, 3.924281595173814*^9}, 
   3.924364160234462*^9, 3.924364834493822*^9, 3.924848528856371*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"c88d1a63-ce9a-4470-a710-62dc9636c231"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"li3s1ids", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], " ", 
     "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"1", "/", "A"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923814593350993*^9, 3.923814611423267*^9}, {
  3.92427720092487*^9, 3.924277205205765*^9}, {3.924281616625123*^9, 
  3.9242816219575443`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"5417df76-5cdc-4d6f-a6c3-32dfd27bccfb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", "  ", 
  RowBox[{"li3s1ids", "//", "modSh"}], "}"}]], "Input",
 CellChangeTimes->{{3.923812379924423*^9, 3.9238123949742947`*^9}, {
  3.923814612959107*^9, 3.92381462233619*^9}, {3.924096476422871*^9, 
  3.924096482614483*^9}, {3.924277210334797*^9, 3.924277211738228*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"e927a112-b36c-4dbb-a16f-1b2d96185207"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "0", "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.923812386585785*^9, 3.923812395895643*^9}, 
   3.923812465183696*^9, 3.92381462629554*^9, {3.923814743202888*^9, 
   3.9238147482312326`*^9}, 3.924005108257123*^9, {3.924096473719754*^9, 
   3.92409648403339*^9}, 3.924277288670638*^9, 3.924281623261965*^9, 
   3.9243641607937613`*^9, 3.924364834817239*^9, 3.9248485291292477`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"41bfe2ac-bcbc-497d-a604-5dfa4255dbdb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp4", " ", "=", " ", 
   RowBox[{"makeSymFunc", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"#", "\[Equal]", "0"}], ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", 
             "]"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "&"}], "/@", "li3s1ids"}], 
       ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A_", 
        "]"}]}]}], "\[IndentingNewLine]", ",", " ", 
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923812504994814*^9, 3.9238125454035587`*^9}, 
   3.923812652982637*^9, 3.9238130033981752`*^9, {3.923813045324234*^9, 
   3.923813045600451*^9}, {3.923813263166888*^9, 3.923813266340214*^9}, {
   3.9238137488960247`*^9, 3.923813748991585*^9}, {3.923814345752943*^9, 
   3.923814346576232*^9}, {3.9238144815386868`*^9, 3.9238144979819193`*^9}, {
   3.923814534529112*^9, 3.923814545438397*^9}, {3.923814630324379*^9, 
   3.923814651924858*^9}, {3.924277217840289*^9, 3.924277218421688*^9}, {
   3.9242772937969637`*^9, 3.924277302867141*^9}, {3.9242816263205757`*^9, 
   3.924281639814125*^9}, {3.924283898810175*^9, 3.924283899213861*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c5af9780-e766-4a24-badf-c4ad123afa0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth1Simp", " ", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "->", "simp4"}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "_", "]"}], "[", "__", "]"}], "[", 
        RowBox[{"1", ".."}], "]"}], "\[RuleDelayed]", "0"}]}], ")"}], "&"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9238907104613037`*^9, 3.923890769935052*^9}, {
  3.924096496609796*^9, 3.924096499478566*^9}, {3.924277221938723*^9, 
  3.924277230533506*^9}, {3.924281644201044*^9, 3.9242816465334253`*^9}, {
  3.924283901962391*^9, 3.924283902703252*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"e86539dc-f926-4074-bbbc-24db4c6e4d77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Create the Q4 identity", "Section",
 CellChangeTimes->{{3.9236326679510717`*^9, 3.9236326758386707`*^9}, {
   3.9242773501884108`*^9, 3.924277350253039*^9}, 
   3.924351038386766*^9},ExpressionUUID->"b6e55cc9-ec70-4b88-845a-\
5777b58bd2fd"],

Cell["\<\
We could carefully track the constant, but in weight 4 \
MPL\[CloseCurlyQuote]s, every constant will be an MZV, so a multiple of \
\\zeta(4) \\approx \\zeta(2)^2, both of which vanish modulo products.  We \
will throw away constants in the simplifications below.\
\>", "Text",
 CellChangeTimes->{{3.9238453692243843`*^9, 3.923845416903604*^9}, {
  3.923845805775728*^9, 3.923845812992468*^9}, {3.9240055616842833`*^9, 
  3.924005577549244*^9}, {3.924277316148189*^9, 
  3.9242773334041567`*^9}},ExpressionUUID->"4aa24237-bb88-48af-98bc-\
f5b707f04afc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q4full", " ", "=", " ", 
   RowBox[{"identity", "[", 
    RowBox[{"4", ",", "6"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923576576169235*^9, 3.923576590598236*^9}, {
   3.923576943506648*^9, 3.923576981201584*^9}, {3.923577605357607*^9, 
   3.92357762765674*^9}, 3.923577676804377*^9, {3.923577864035274*^9, 
   3.9235778641368628`*^9}, {3.923580830704488*^9, 3.9235808661802473`*^9}, {
   3.9235815544455137`*^9, 3.9235815571847754`*^9}, {3.923581829948619*^9, 
   3.923581855826139*^9}, {3.9235851565109587`*^9, 3.9235851566113863`*^9}, {
   3.923585194096117*^9, 3.923585203584529*^9}, {3.923585248173359*^9, 
   3.9235852564717903`*^9}, {3.923588510230338*^9, 3.92358853053472*^9}, {
   3.923588881771139*^9, 3.9235889280871763`*^9}, {3.92358930562103*^9, 
   3.923589389212496*^9}, {3.9235894200352087`*^9, 3.923589467154367*^9}, {
   3.923589547584312*^9, 3.923589581883965*^9}, 3.9235899083592033`*^9, {
   3.924277309767434*^9, 3.924277309852921*^9}, {3.924277354505083*^9, 
   3.924277355805477*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"376e5979-f5f2-4dbd-b8ed-e01928cd8a5b"],

Cell["\<\
The following routine runs a number of randomised specialisation tests to \
check if the identity is *probably* true.  Passing is not a guarantee, but it \
makes it highly likely to be correct\
\>", "Text",
 CellChangeTimes->{{3.92436103772799*^9, 
  3.92436108782913*^9}},ExpressionUUID->"f74acae8-eb5e-44cc-aebc-\
01b6ed088527"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "Q4full", "]"}]], "Input",
 CellChangeTimes->{{3.923719733854108*^9, 3.923719741677813*^9}, {
  3.924361180329311*^9, 3.9243611804069242`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"9c4b0b44-1034-4914-9308-4547750839ca"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.923719734947144*^9, 3.9237198430420227`*^9, 
  3.924005218173255*^9, 3.924096599142539*^9, 3.924361187979286*^9, 
  3.924364166320064*^9, 3.924364839676716*^9, 3.924848534224122*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"4fa6e99e-3c02-428d-bbdf-840c3f925fc9"]
}, Open  ]],

Cell["\<\
If we change the coefficient of a single term, the routine (probably very) \
quickly determins the identity is false\
\>", "Text",
 CellChangeTimes->{{3.924361140112617*^9, 
  3.92436116309568*^9}},ExpressionUUID->"df99bae7-2d2c-4da9-8341-\
2e2257733ad6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"badQ4", " ", "=", " ", "Q4full"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"badQ4", "[", 
    RowBox[{"[", 
     RowBox[{"RandomInteger", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"Length", "[", "Q4full", "]"}]}], "}"}], "]"}], "]"}], "]"}], 
   " ", "*=", " ", 
   RowBox[{"-", "1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9243610926866407`*^9, 3.924361117583961*^9}, {
  3.9243611850514174`*^9, 3.924361190222794*^9}, {3.924361232283388*^9, 
  3.924361236664866*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"277a29a2-f22f-4eab-a04d-ebe85e0c5054"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "badQ4", "]"}]], "Input",
 CellChangeTimes->{{3.923719733854108*^9, 3.923719741677813*^9}, {
  3.924277368551744*^9, 3.924277368642305*^9}, {3.924361195772337*^9, 
  3.9243611999279013`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ef79979e-73a3-4027-85c4-0e807024155a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox["56169", "31615"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox["4387", "6911"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox["46595", "83281"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox["34059", "80336"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["18747", "46229"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      FractionBox["44749", "85229"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["55967", "71418"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2", ",", "11", ",", "13"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.924361200505137*^9, 3.924361238812817*^9, 
  3.9243641667946033`*^9, 3.924364840139488*^9, 3.924848535393997*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"c0416e62-0de0-4c85-b69b-4b3c73e34b8d"],

Cell[BoxData[
 RowBox[{"$FAILS", "[", "6", "]"}]], "Output",
 CellChangeTimes->{3.923719734947144*^9, 3.9237198430420227`*^9, 
  3.924005218173255*^9, 3.924096599142539*^9, 3.924277374107291*^9, 
  3.924361200577725*^9, 3.924361238972756*^9, 3.9243641668800983`*^9, 
  3.924364840219103*^9, 3.92484853561835*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"553c6e99-0a01-40df-a93f-cbf7a2644387"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "Q4full", "]"}]], "Input",
 CellChangeTimes->{{3.9242773717606153`*^9, 3.924277380083778*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"2f0ff53f-5280-45e0-bd8e-88d473b45dff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.924277387883233*^9, 3.924364174270475*^9, 
  3.924364847518963*^9, 3.9248485432990723`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"3135c363-3fd5-4691-aacc-d8ade9908186"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"toHat", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"crxi", "[", "a___", "]"}], "\[RuleDelayed]", 
       RowBox[{"crxi", "@@", 
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "7"}], "]"}], ",", " ", 
           RowBox[{"{", "i", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"{", "a", "}"}], "]"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"x", "[", "j_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"x", "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "7"}], "]"}]}], ",", 
         RowBox[{"{", "i", "}"}]}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923830565901012*^9, 3.923830606752082*^9}, {
  3.924277392481165*^9, 3.924277395308899*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"0a37c859-5147-4379-b79a-bf3f636b7f03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"QLi2listExpected", "/.", 
       RowBox[{"wt", "\[Rule]", "4"}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "_", "]"}], "[", "el___", "]"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "el", "}"}], "]"}], "<", "2"}]}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}]}], "//", "canfac"}], "//", 
    RowBox[{"DeleteCases", "[", "0", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923816164413361*^9, 3.9238162237473717`*^9}, {
   3.92381635065609*^9, 3.923816382095008*^9}, {3.923817819228466*^9, 
   3.92381781958735*^9}, 3.923819717792952*^9, {3.924277397918791*^9, 
   3.924277405084673*^9}, 3.924364142018445*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"30613b91-d890-482e-bbd7-883f66340086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2Arg", " ", "=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "2", "]"}], "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "a___", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "&"}], "/@", "f2"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.923823714227756*^9, 3.923823729097073*^9}, {
  3.92427740854408*^9, 3.9242774157333117`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"2e2cfd8c-4eeb-411f-9896-65e6d9279a95"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2hat", "[", "i_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"toHat", "[", "i", "]"}], "[", "f2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923821095496572*^9, 3.9238211282514153`*^9}, {
  3.9238358860264063`*^9, 3.923835893909775*^9}, {3.924277419800941*^9, 
  3.924277421052198*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"dfcdf078-68d9-4e26-9782-b3aadc788d03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2RatHat", "[", "i_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"f2hat", "[", "i", "]"}], "/.", 
    RowBox[{"crxi", "\[Rule]", "crx"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923822596297729*^9, 3.9238225968054457`*^9}, {
  3.923822633336526*^9, 3.923822634589562*^9}, {3.924277422103842*^9, 
  3.9242774237972193`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"72f74430-804d-41e2-97a5-0afdb937d45b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2ArgHat", "[", "i_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "2", "]"}], "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "a___", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"f2hat", "[", "i", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923819345708583*^9, 3.923819375451152*^9}, {
  3.923819413165455*^9, 3.923819416264035*^9}, {3.923821144269924*^9, 
  3.9238211503300257`*^9}, {3.924277425312088*^9, 3.92427743098125*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ebc60461-b565-4d56-a85a-f94757402fa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2ArgRatHat", "[", "i_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"f2ArgHat", "[", "i", "]"}], "/.", 
    RowBox[{"crxi", "\[Rule]", "crx"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923821831345663*^9, 3.923821842969967*^9}, {
  3.923822582829117*^9, 3.923822583172175*^9}, {3.924277432007897*^9, 
  3.924277433821231*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"dfa9a224-deb3-4eb3-ba8b-af7b509a786b"],

Cell["\<\
Now check that the full Q4 identity has, as its top level, the \\sum (-1)^i \
f_2(\\widehat{x_i}) contribution\
\>", "Text",
 CellChangeTimes->{{3.9240051241282797`*^9, 3.9240051489660254`*^9}, {
  3.924277439732696*^9, 
  3.924277444466864*^9}},ExpressionUUID->"d1a0b5c0-14b8-45f5-b051-\
45cd3855bb31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
        RowBox[{"Total", "[", 
         RowBox[{"f2hat", "[", "i", "]"}], "]"}]}], "/.", 
       RowBox[{"crxi", "\[Rule]", "crx"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "7"}], "}"}]}], "]"}], " ", "-", 
    " ", "Q4full"}], "//", "killDp1"}], "//", "canfac"}]], "Input",
 CellChangeTimes->{{3.923819187768259*^9, 3.9238192159708557`*^9}, {
  3.923821162503735*^9, 3.9238211698913393`*^9}, {3.9238228775837107`*^9, 
  3.923822877772354*^9}, {3.924277436662676*^9, 3.924277456153634*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6c730b13-f015-48a0-9ec8-f1413f194b3b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.923819203035204*^9, 3.923819216224828*^9}, {
   3.923821164786797*^9, 3.923821172389144*^9}, {3.9238226116636457`*^9, 
   3.923822638491887*^9}, 3.923822878791595*^9, 3.924005241706064*^9, 
   3.9240965999838867`*^9, {3.924277451872265*^9, 3.9242774564970417`*^9}, 
   3.924364174643628*^9, 3.9243648479217*^9, 3.9248485435777617`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"7616e8e8-17a8-4f7a-b084-1f5a8d6a53db"]
}, Open  ]],

Cell["\<\
Evaluate until here, then one can cross-reference the calculations below and \
the computations in the lemma/propositions/theorems of Section 4.\
\>", "Text",
 CellChangeTimes->{{3.924266834198615*^9, 3.924266886177301*^9}, {
  3.924267016442672*^9, 3.924267034977721*^9}, {3.924351046414537*^9, 
  3.924351047891102*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"57d8fa13-b8e5-4cc5-ae28-487908635f40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lemma 4.1: Reverse-Inverse, C = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"17", " ", 
    SubscriptBox["\[Union]", "p"], "246", " ", 
    SubscriptBox["\[Union]", "q"], " ", "35"}], TraditionalForm]],
  ExpressionUUID->"a60f27e3-c961-4b10-a7eb-1f6bbfa3c338"]
}], "Section",
 CellChangeTimes->{{3.9242780536636143`*^9, 
  3.924278099001704*^9}},ExpressionUUID->"cec32219-ec36-4698-994c-\
d126f1aac260"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CRI", " ", "=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923822365672332*^9, 3.923822374914871*^9}, {
  3.924278118114595*^9, 3.924278122384535*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"7e01b8ab-9b19-4508-b087-69da1082e30e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb2Quick", "[", "CRI", "]"}]}], "//", "canfac"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "ComplexInfinity"}], ",", " ", "___"}], "]"}], 
    "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328268954927*^9}, {3.9243283057671127`*^9, 3.924328311340723*^9}, {
  3.924328355590803*^9, 3.924328356593602*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"63799768-d0fe-406e-90cd-1e09a600fd21"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}]}], 
      "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{
     $CellContext`Lix[2][
     1, 1][($CellContext`x[
         2] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
        4] - $CellContext`x[$CellContext`p]) ($CellContext`x[
        2] - $CellContext`x[$CellContext`q])/($CellContext`x[
       4] - $CellContext`x[$CellContext`q]), ($CellContext`x[
         4] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
        6] - $CellContext`x[$CellContext`p]) ($CellContext`x[
        4] - $CellContext`x[$CellContext`q])/($CellContext`x[
       6] - $CellContext`x[$CellContext`q])], -$CellContext`Lix[2][
      1, 1][($CellContext`x[
          2] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         6] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         2] - $CellContext`x[$CellContext`q])/($CellContext`x[
        6] - $CellContext`x[$CellContext`q]), 1], 
     $CellContext`Lix[2][
     1, 1][($CellContext`x[
         2] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
        6] - $CellContext`x[$CellContext`p]) ($CellContext`x[
        2] - $CellContext`x[$CellContext`q])/($CellContext`x[
       6] - $CellContext`x[$CellContext`q]), 1]}, {0, 0, 0}, {0, 0, 0}, {0, 0,
     0}, {0, 0, 0}, {0, 0, 0}, {
     $CellContext`Lix[2][
     1, 1][($CellContext`x[
        2] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         2] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
        6] - $CellContext`x[$CellContext`q]), 1], -$CellContext`Lix[2][
      1, 1][($CellContext`x[
         2] - $CellContext`x[$CellContext`p]) ($CellContext`x[
          6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          2] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
         6] - $CellContext`x[$CellContext`q]), 1], 
     $CellContext`Lix[2][
     1, 1][($CellContext`x[
        4] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         4] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
        6] - $CellContext`x[$CellContext`q]), ($CellContext`x[
        2] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         4] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         2] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
        4] - $CellContext`x[$CellContext`q])]}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.9243282698456707`*^9}, {
   3.92432830736553*^9, 3.924328311660993*^9}, 3.9243283573428307`*^9, 
   3.924364365457057*^9, 3.924364848139348*^9, 3.924848543844922*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"51de50e1-41b4-482e-a7b1-d19a25712b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevInv", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb2", "[", "CRI", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923821396551457*^9, 3.923821426563055*^9}, {
  3.923822362129751*^9, 3.9238223791076508`*^9}, {3.924278125355495*^9, 
  3.924278142011633*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"68ea9241-eed2-48ec-bf43-ff1da37c4c9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "2", "]"}]}], "+", 
          RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{3.9242781437296457`*^9, 3.924281658875556*^9, 
  3.924364366257538*^9, 3.9243648488289557`*^9, 3.924848545103643*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"ead415f2-7283-49ba-aacd-e7ebfd9776b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevInv", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"RevInv", "//", "toKnown"}], "//", "depth1Simp"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.923821429475185*^9, 3.923821430046949*^9}, {
  3.923821534515977*^9, 3.923821545680793*^9}, {3.923890866467388*^9, 
  3.923890875211402*^9}, {3.9242781319222307`*^9, 3.9242781333514442`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"313442bf-c599-4850-8d2d-b7dc390ba2bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924278133739312*^9, 3.924278146469183*^9}, 
   3.924281662053883*^9, 3.9243643663770647`*^9, 3.924364848940115*^9, 
   3.924848545467887*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"510e388e-0d78-45f3-83b6-3f453006b0c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevInv", "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.92428434201633*^9, 3.9242843437320623`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"47b12792-1c1c-43fb-b504-71ba219b93bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"2q4p\"\>", 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q6p\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"2q4p\"\>", ",", "\<\"4q6p\"\>"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"4p6q\"\>", ",", "\<\"2p4q\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.924284343992549*^9, 3.924364366686594*^9, 
  3.92436484899294*^9, 3.924848545709446*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"7e7880cc-582b-4e52-b5d6-636969e514df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevInvAff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "RevInv"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"crx", "[", 
           RowBox[{"2", ",", " ", "q", ",", " ", "4", ",", " ", "p"}], "]"}], 
          ",", 
          RowBox[{"crx", "[", 
           RowBox[{"4", ",", "q", ",", "6", ",", "p"}], "]"}]}], "}"}], 
        "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"A", ",", "B"}], "}"}]}], ",", 
       RowBox[{"x", "/@", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}]}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.923821565628476*^9, 3.9238215799451017`*^9}, {
   3.9238217204749603`*^9, 3.923821761321107*^9}, 3.923822317653613*^9, {
   3.92427832697925*^9, 3.924278328992888*^9}, 3.9242783666457148`*^9, {
   3.9242784182982264`*^9, 3.9242784376020327`*^9}, {3.92428167035998*^9, 
   3.924281671360457*^9}, 3.9242825922491426`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"216ba15a-b098-4ffb-ba66-fa6e9e5053ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["1", "B"], ",", 
    FractionBox["1", "A"]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.923821580213773*^9, {3.923821748273705*^9, 3.9238217616981697`*^9}, 
   3.923822318942896*^9, 3.923822405201332*^9, 3.9240052874102087`*^9, 
   3.924096706143656*^9, 3.924278438381077*^9, 3.9242805352251596`*^9, 
   3.924281671732255*^9, 3.92428259296317*^9, 3.924284252462097*^9, 
   3.924364366822946*^9, 3.9243648491464987`*^9, 3.924848545930125*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"9b9535f8-c020-42b1-99a1-f4032cb7de42"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RevInvAffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "RevInvAff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923827957211135*^9, 3.9238279694917583`*^9}, {
  3.924278449411503*^9, 3.92427844992949*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d491b39e-cd6a-4d0e-b425-6d30f8af02f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RevInvAffFunc", "[", 
    RowBox[{
     RowBox[{"crx", "[", 
      RowBox[{"2", ",", "q", ",", "4", ",", "p"}], "]"}], ",", 
     RowBox[{"crx", "[", 
      RowBox[{"4", ",", "q", ",", "6", ",", "p"}], "]"}]}], "]"}], "//", 
   "canfac"}], "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.9242842543901443`*^9, 3.924284264780328*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"66e59f02-ac83-4b14-be84-027f2e304f36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"2q4p\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q6p\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"2q4p\"\>", ",", "\<\"4q6p\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"4p6q\"\>", ",", "\<\"2p4q\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.9242842650757513`*^9, 3.924364367199106*^9, 
  3.924364849474927*^9, 3.924848546187572*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"a8badb88-7a51-47f7-b150-064e40c97196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "RevInvAff", "]"}]], "Input",
 CellChangeTimes->{{3.923822319952532*^9, 3.923822323867112*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"a8ebabdb-fc56-4daa-ada3-b3bd10fcc954"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.923822335960228*^9, 3.923822419969819*^9, 
  3.924005301534341*^9, 3.924096728267589*^9, 3.9242784543868093`*^9, 
  3.924281678930045*^9, 3.9242825998795757`*^9, 3.924364371051976*^9, 
  3.924364852848999*^9, 3.924848550619545*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"b5826acc-ee50-4688-8d46-49c7d19aa8d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RevInvAff", "//", "modShP"}]], "Input",
 CellChangeTimes->{{3.923822328211665*^9, 3.923822332119527*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"4bb7df14-97e4-486a-b22b-5a226458b27f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.923822343725782*^9, 3.9238224250238667`*^9, 
  3.924005307844592*^9, 3.924096715155768*^9, 3.92427845544097*^9, 
  3.924281679354216*^9, 3.924282600366663*^9, 3.924364371864889*^9, 
  3.924364853353139*^9, 3.9248485512542677`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"8bc304df-4d4c-4a72-a08c-e8242ddec515"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lemma 4.2: (1,1)-shuffle/Reversal C = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"134", " ", 
    SubscriptBox["\[Union]", "p"], "2567"}], TraditionalForm]],ExpressionUUID->
  "04897cd8-dcea-48c4-99fd-1c2f101bd560"]
}], "Section",
 CellChangeTimes->{{3.9242780536636143`*^9, 3.924278099001704*^9}, {
  3.924278994891562*^9, 
  3.924279013729842*^9}},ExpressionUUID->"0804ba05-02eb-496e-baf0-\
2089c866af6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CSh11", " ", "=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923822365672332*^9, 3.923822374914871*^9}, {
  3.924278118114595*^9, 3.924278122384535*^9}, {3.924279016973929*^9, 
  3.9242790242677803`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"30ba7499-ad21-4e36-92e6-25d74b6406b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb1Quick", "[", "CSh11", "]"}]}], "//", "canfac"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "ComplexInfinity"}], ",", " ", "___"}], "]"}], 
    "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328268954927*^9}, {3.9243283057671127`*^9, 3.9243283343365593`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ca1b6025-a2c9-479a-9d79-c8dc83db0434"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}]}], "]"}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}], ",", "1"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], "-", 
            RowBox[{"x", "[", "7", "]"}]}], 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}]]}], ",", "1"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{0, 0, 0}, {
     $CellContext`Lix[2][
     1, 1][-($CellContext`x[1] - $CellContext`x[
       3]) ($CellContext`x[3] - $CellContext`x[
        4])^(-1) ($CellContext`x[
         1] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
        4] - $CellContext`x[$CellContext`p]), -($CellContext`x[
         5] - $CellContext`x[6])^(-1) ($CellContext`x[6] - $CellContext`x[
       7])], 0, 
     $CellContext`Lix[2][
     1, 1][-($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        6] - $CellContext`x[7]), -($CellContext`x[1] - $CellContext`x[
       3]) ($CellContext`x[3] - $CellContext`x[
        4])^(-1) ($CellContext`x[
         1] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
        4] - $CellContext`x[$CellContext`p])]}, {
     $CellContext`Lix[2][1, 1][
     1, -($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        6] - $CellContext`x[7])], -$CellContext`Lix[2][
      1, 1][-($CellContext`x[2] - $CellContext`x[6])^(-1) ($CellContext`x[
         6] - $CellContext`x[7]), ($CellContext`x[2] - $CellContext`x[
        6])/($CellContext`x[5] - $CellContext`x[6])], 
     $CellContext`Lix[2][
     1, 1][-($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        6] - $CellContext`x[7]), 1]}, {
     $CellContext`Lix[2][1, 1][
     1, -($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        6] - $CellContext`x[7])], -$CellContext`Lix[2][
      1, 1][-($CellContext`x[2] - $CellContext`x[6])^(-1) ($CellContext`x[
         6] - $CellContext`x[7]), ($CellContext`x[2] - $CellContext`x[
        6])/($CellContext`x[5] - $CellContext`x[6])], 
     $CellContext`Lix[2][
     1, 1][-($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        6] - $CellContext`x[7]), 1]}, {0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.9243282698456707`*^9}, {
   3.92432830736553*^9, 3.9243283347249517`*^9}, 3.9243643738336487`*^9, 
   3.924364853807844*^9, 3.924848551612053*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"c3e7cb6a-6907-4977-9c1b-aeca4ba19f0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sh11", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb1", "[", "CSh11", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923821396551457*^9, 3.923821426563055*^9}, {
  3.923822362129751*^9, 3.9238223791076508`*^9}, {3.924278125355495*^9, 
  3.924278142011633*^9}, {3.924279025885754*^9, 3.924279032571286*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"837d3676-57c3-43ea-a226-1c4f9171c27b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", "2", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.9242781437296457`*^9, 3.9242790347857857`*^9, 
  3.9242811862618723`*^9, 3.924281952981202*^9, 3.924364374429742*^9, 
  3.9243648544592333`*^9, 3.924848553037966*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"76ca275c-c78c-4d0d-bb86-b737894edd84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sh11", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sh11", "//", "toKnown"}], "//", "depth1Simp"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.923821429475185*^9, 3.923821430046949*^9}, {
  3.923821534515977*^9, 3.923821545680793*^9}, {3.923890866467388*^9, 
  3.923890875211402*^9}, {3.9242781319222307`*^9, 3.9242781333514442`*^9}, {
  3.9242790890714684`*^9, 3.924279090201418*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b06f3e97-902a-4466-bed3-5adb1d41498e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924278133739312*^9, 3.924278146469183*^9}, 
   3.924279091344294*^9, 3.924281187040371*^9, 3.924281953210496*^9, 
   3.924364374535945*^9, 3.924364854562714*^9, 3.924848553428832*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"f5d1b30f-7500-4a98-9cfa-ad19087eb1f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sh11Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{"Sh11", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"crx", "[", 
           RowBox[{"1", ",", "3", ",", "4", ",", "p"}], "]"}], ",", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{"crx", "[", 
             RowBox[{"p", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
            RowBox[{
             RowBox[{"x", "[", "p", "]"}], "\[Rule]", "Infinity"}]}], "]"}]}],
          "}"}], "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"A", ",", "B"}], "}"}]}], ",", 
       RowBox[{"x", "/@", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}]}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.923821565628476*^9, 3.9238215799451017`*^9}, {
   3.9238217204749603`*^9, 3.923821761321107*^9}, 3.923822317653613*^9, {
   3.92427832697925*^9, 3.924278328992888*^9}, 3.9242783666457148`*^9, {
   3.9242784182982264`*^9, 3.9242784376020327`*^9}, {3.924279094521276*^9, 
   3.9242791573093987`*^9}, {3.924279192937806*^9, 3.924279193452262*^9}, 
   3.924279240858943*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d29a73c8-6e43-4a3d-a8ac-e053fd718499"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox["1", 
     RowBox[{"A", " ", "B"}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"B", ",", "A"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.923821580213773*^9, {3.923821748273705*^9, 3.9238217616981697`*^9}, 
   3.923822318942896*^9, 3.923822405201332*^9, 3.9240052874102087`*^9, 
   3.924096706143656*^9, 3.924278438381077*^9, 3.924279139428792*^9, {
   3.9242791764282093`*^9, 3.924279193751636*^9}, 3.924281188238076*^9, 
   3.92428195559905*^9, 3.924364374759554*^9, 3.9243648548631067`*^9, 
   3.9248485536933727`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"9649da45-7661-4a51-839b-5c11c4ecb0b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sh11Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sh11Aff", "//", "toKnown"}], "//", "depth1Simp"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9242792465363197`*^9, 3.924279249955822*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0f4bdfcb-6173-464b-8b4c-0b1b2b262348"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"A", " ", "B"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"B", ",", "A"}], "]"}]}]], "Output",
 CellChangeTimes->{3.924279250582233*^9, 3.9242811983817596`*^9, 
  3.924281957572447*^9, 3.924364375306262*^9, 3.924364855090725*^9, 
  3.9248485539430037`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"c6c559b2-ab88-4108-8ce7-109eb5d46bc3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sh11AffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "Sh11Aff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923827957211135*^9, 3.9238279694917583`*^9}, {
  3.924278449411503*^9, 3.92427844992949*^9}, {3.924281200904035*^9, 
  3.9242812069641647`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"fa1d7661-8e15-44db-b701-d896e33142e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sh11AffFunc", "[", 
    RowBox[{
     RowBox[{"crx", "[", 
      RowBox[{"1", ",", "3", ",", "4", ",", "p"}], "]"}], ",", 
     RowBox[{"crx", "[", 
      RowBox[{"p", ",", "5", ",", "6", ",", "7"}], "]"}]}], "]"}], "//", 
   "canfac"}], "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.924284383215201*^9, 3.924284395581089*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"a58ddb46-74eb-4763-be62-286ec1ed2eb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"134p\"\>", ",", "\<\"5p76\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"5p76\"\>", ",", "\<\"134p\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.924284395859869*^9, 3.9243643753894663`*^9, 
  3.924364855662446*^9, 3.924848554204311*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"0c0b320f-e53b-4ad9-bf59-163885cb1ac1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "Sh11Aff", "]"}]], "Input",
 CellChangeTimes->{{3.923822319952532*^9, 3.923822323867112*^9}, {
  3.92428120918248*^9, 3.9242812110446587`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"bf0393a3-189e-4df9-9ceb-48e12339886f"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.923822335960228*^9, 3.923822419969819*^9, 
  3.924005301534341*^9, 3.924096728267589*^9, 3.9242784543868093`*^9, 
  3.924281214069695*^9, 3.924281963359709*^9, 3.924364378047185*^9, 
  3.924364858824298*^9, 3.924848557689097*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"5ff8a3e0-28aa-485a-bcc0-03100cae565a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sh11Aff", "//", "modShP"}]], "Input",
 CellChangeTimes->{{3.923822328211665*^9, 3.923822332119527*^9}, {
  3.9242812132247553`*^9, 3.924281214587543*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"20aa7c2c-faf5-4812-adcb-35fd5d0c602d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.923822343725782*^9, 3.9238224250238667`*^9, 
  3.924005307844592*^9, 3.924096715155768*^9, 3.92427845544097*^9, 
  3.9242812149933443`*^9, 3.924281963799183*^9, 3.924364378511615*^9, 
  3.92436485944716*^9, 3.9248485584203873`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d7707d0e-b6b6-43ba-b659-96570e7c75eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corollary 4.5: Inverse", "Section",
 CellChangeTimes->{{3.9242780536636143`*^9, 3.924278099001704*^9}, {
  3.924278994891562*^9, 3.924279013729842*^9}, {3.924282002300139*^9, 
  3.924282007674739*^9}},ExpressionUUID->"f9880a6a-e95d-4f65-a05f-\
df777bc20c51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Inv", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RevInvAffFunc", "[", 
       RowBox[{"A", ",", "B"}], "]"}], " ", "-", " ", 
      RowBox[{"Sh11AffFunc", "[", 
       RowBox[{
        RowBox[{"1", "/", "B"}], ",", 
        RowBox[{"1", "/", "A"}]}], "]"}]}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.924282061271104*^9, 3.924282109817775*^9}, {
  3.924282612134687*^9, 3.924282614114079*^9}, {3.924282690760158*^9, 
  3.9242826918334017`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"55627453-4bd0-485b-bc05-8a4c2c4eaf7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"A", " ", "B"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["1", "A"], ",", 
    FractionBox["1", "B"]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924282067941136*^9, 3.9242820931905746`*^9}, {
   3.924282604577952*^9, 3.9242826145549297`*^9}, 3.924282692137679*^9, 
   3.924364409808332*^9, 3.924364859529986*^9, 3.924848558723846*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"1e39707f-3fbe-4904-982d-d6764bdd528c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "Inv", "]"}]], "Input",
 CellChangeTimes->{{3.924282694569363*^9, 3.924282696377762*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"48b877de-1fbf-49ad-b08e-487dad75ae15"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924282700199073*^9, 3.92436441349524*^9, 
  3.924364862869129*^9, 3.924848562806787*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"c2729b30-1bfa-4147-932c-def1a2dba1b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "Inv", "]"}]], "Input",
 CellChangeTimes->{{3.924282697380376*^9, 3.924282701019397*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"c84eb237-2ff1-4827-b944-b39b4adb61dc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.924282701649935*^9, 3.924364414325581*^9, 
  3.9243648634910707`*^9, 3.924848563523842*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"1b9942d4-cde2-4be0-bb66-f52ae40f3bf4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InvAffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "Inv", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924282702185585*^9, 3.924282709412147*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"cb4f7fdf-aabe-4f90-9c48-5b6fa58f3307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lemma 4.6: Degeneration of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Li", 
     RowBox[{
      RowBox[{"2", ";", "1"}], ",", "1"}]], "(", 
    RowBox[{"1", ",", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "c1bc839d-f4bb-4971-b568-c31353ff273e"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "=", 
    RowBox[{"16", 
     SubscriptBox["\[Union]", "p"], "35", " ", 
     SubscriptBox["\[Union]", "q"], "247"}]}], TraditionalForm]],
  ExpressionUUID->"c6ce6b30-ea4f-44b2-abac-7cf9a495f09e"]
}], "Section",
 CellChangeTimes->{{3.923844892599947*^9, 3.923844958920783*^9}, {
  3.924282723755377*^9, 
  3.92428274118849*^9}},ExpressionUUID->"9cbc8686-1c24-4d32-aa50-\
99e641c8835b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CU", " ", "=", " ", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9238449630834923`*^9, 3.923844981984292*^9}, {
  3.924282744182137*^9, 3.924282747324746*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"8d228018-a600-48f3-9eb3-82aa25d7ae0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb2Quick", "[", "CU", "]"}]}], "//", "canfac"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "ComplexInfinity"}], ",", " ", "___"}], "]"}], 
    "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328268954927*^9}, {3.9243283057671127`*^9, 3.924328311340723*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"8e3dfd9a-e741-40e8-a705-4332fa10ae38"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"1", ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "p", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{0, 0, 0}, {
    0, -$CellContext`Lix[2][1, 1][
      1, ($CellContext`x[
         3] - $CellContext`x[$CellContext`p]) ($CellContext`x[
          5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          3] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
         5] - $CellContext`x[$CellContext`q])], 
     $CellContext`Lix[2][1, 1][
     1, ($CellContext`x[
        3] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         3] - $CellContext`x[$CellContext`q])^(-1) ($CellContext`x[
        5] - $CellContext`x[$CellContext`q])]}, {0, 0, 0}, {
     $CellContext`Lix[2][1, 1][
     1, -($CellContext`x[3] - $CellContext`x[
       5]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         3] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q])], \
-$CellContext`Lix[2][1, 1][
      1, -($CellContext`x[3] - $CellContext`x[
        5]) ($CellContext`x[
          5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          3] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q])], 
     $CellContext`Lix[2][1, 1][
     1, -($CellContext`x[3] - $CellContext`x[
       5]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         3] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q])]}, {
     $CellContext`Lix[2][1, 1][1, 1], -$CellContext`Lix[2][1, 1][1, 1], 
     $CellContext`Lix[2][1, 1][1, 1]}, {
     $CellContext`Lix[2][1, 1][1, 1], -$CellContext`Lix[2][1, 1][1, 1], 
     $CellContext`Lix[2][1, 1][1, 1]}, {0, 0, 0}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.9243282698456707`*^9}, {
   3.92432830736553*^9, 3.924328311660993*^9}, 3.924364414813776*^9, 
   3.924364863863953*^9, 3.924848563795795*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"eed9433a-9690-47d3-aaa3-5776f8d4879e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Deg1x", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb2", "[", "CU", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923821396551457*^9, 3.923821426563055*^9}, {
  3.923822362129751*^9, 3.9238223791076508`*^9}, {3.923825547822097*^9, 
  3.9238255581063843`*^9}, {3.9238256178927393`*^9, 3.923825618852665*^9}, {
  3.923828250911551*^9, 3.923828251019595*^9}, {3.923844997034854*^9, 
  3.923845002801176*^9}, {3.924282750742689*^9, 3.924282780791307*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"4a291275-a0ed-4d22-b487-2333f1b162fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", "2", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", "1", "]"}]}], "+", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{3.924282782477221*^9, 3.924364415868147*^9, 
  3.9243648647074633`*^9, 3.9248485656942797`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"8bd610e2-9c5b-4541-aa3a-8844deb2904f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Deg1x", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Deg1x", "//", "toKnown"}], "//", "depth1Simp"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.923845037761877*^9, 3.923845058296623*^9}, {
  3.9238451835573483`*^9, 3.923845187236885*^9}, {3.923845249454331*^9, 
  3.9238452499691887`*^9}, {3.923845366500236*^9, 3.92384536669523*^9}, {
  3.923845420744906*^9, 3.923845423578274*^9}, {3.9238910149666443`*^9, 
  3.923891020659253*^9}, {3.924282753159504*^9, 3.9242827588365393`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5560e7c0-3ca3-42b0-a6a2-b6454029300d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924282759605763*^9, 3.924282784792905*^9}, 
   3.924364416272341*^9, 3.924364865142109*^9, 3.9248485661113367`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f769d05c-96ed-434a-acc4-3f86fa2c0ff6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Deg1xAff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Deg1x", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"crx", "[", 
          RowBox[{"3", ",", "5", ",", "p", ",", "q"}], "]"}], "\[Equal]", 
         "A"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9242829303714933`*^9, 3.924282965771514*^9}, {
  3.924284030001481*^9, 3.9242840308211308`*^9}, {3.9242844219749947`*^9, 
  3.924284430674958*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"5376f919-35a4-4ee8-8d66-6a45edeaed06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"1", "-", "A"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "A"}], "A"]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", "A"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.92428295925988*^9, 3.924282966194875*^9}, {
   3.924284031091722*^9, 3.924284042095262*^9}, {3.924284144334732*^9, 
   3.924284168223536*^9}, {3.924284427985314*^9, 3.924284430976364*^9}, 
   3.924364416352914*^9, 3.9243648652162457`*^9, 3.924848566350065*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"d7fd4683-9648-4eea-94d9-ea7dc6f0dd3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "Deg1xAff", "]"}]], "Input",
 CellChangeTimes->{{3.924330916687204*^9, 3.924330917911631*^9}, 
   3.924330961626923*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"8241a3de-f6ba-4f42-afde-969014bf50fa"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924330922042334*^9, 3.924330969695004*^9, 
  3.9243644213647118`*^9, 3.924364869868627*^9, 3.924848572867722*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"61c8aeb5-c249-4691-83a5-1107acf582cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "Deg1xAff", "]"}]], "Input",
 CellChangeTimes->{{3.924330919483439*^9, 3.924330921069421*^9}, 
   3.9243309626603003`*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"98a11bfc-289a-41be-8c97-94826cdc1e7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.924330922645898*^9, 3.9243309705029907`*^9}, 
   3.924364422070066*^9, 3.9243648705534678`*^9, 3.924848573435399*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"5ccaa4c6-55dd-4617-95cc-b6b3fc20e483"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Deg1xAffFunc", "[", "A_", "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "Deg1xAff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924284434173815*^9, 3.924284444237474*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"779da6bd-aea3-4db0-922d-42f9de6f08e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Deg1xAffFunc", "[", 
    RowBox[{"crx", "[", 
     RowBox[{"3", ",", "5", ",", "p", ",", "q"}], "]"}], "]"}], "//", 
   "canfac"}], "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.924284445390718*^9, 3.9242844531798153`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"fb38a5e0-9896-45d1-a8be-389441bc2467"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"35pq\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"3p5q\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"3pq5\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", "\<\"35pq\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.924284453473007*^9, 3.924364422381406*^9, 
  3.9243648708709383`*^9, 3.92484857364707*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"ec18143c-a01e-4771-8791-e57e9073e9f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Degx1Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "Deg1xAff"}], " ", "+", " ", 
      RowBox[{"Sh11AffFunc", "[", 
       RowBox[{"1", ",", "A"}], "]"}]}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.924284693723586*^9, 3.924284744208852*^9}, {
  3.924284790896516*^9, 3.924284810764209*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"20b2ab3d-ec74-42f3-9130-6e7ed3116b36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"1", "-", "A"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "A"}], "A"]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], "+", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9242847444157352`*^9, {3.9242847984923563`*^9, 3.924284811369589*^9}, 
   3.9243644224447727`*^9, 3.9243648709618883`*^9, 3.92484857386679*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"fb184a98-d105-4023-911b-17ca4c62aaa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "Degx1Aff", "]"}]], "Input",
 CellChangeTimes->{{3.924330916687204*^9, 3.924330917911631*^9}, {
  3.924330961626923*^9, 3.9243309745132093`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"73a7d1c5-fe4d-4444-9e0c-4d56fabb7fbe"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924330981432951*^9, 3.924364427345407*^9, 
  3.924364875843163*^9, 3.924848579452196*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"56f58d13-48dc-435d-a8ea-c65004f3f8a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "Degx1Aff", "]"}]], "Input",
 CellChangeTimes->{{3.924330919483439*^9, 3.924330921069421*^9}, {
  3.9243309626603003`*^9, 3.924330975535891*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f2682a61-ef62-4bbd-83ca-c00fbff1b797"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.924330922645898*^9, 3.92433094466256*^9}, 
   3.924330982279258*^9, 3.924364428054989*^9, 3.9243648763431797`*^9, 
   3.9248485801405067`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"87a2e3e8-8b77-4a2c-b372-8831d47846e3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Degx1AffFunc", "[", "A_", "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "Degx1Aff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9242847815696707`*^9, 3.924284813172098*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b582529e-a45b-471e-a025-69e071b80073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makeDeg1x", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", ":", 
          RowBox[{
           RowBox[{
            RowBox[{"Lix", "[", "2", "]"}], "[", 
            RowBox[{"1", ",", "1"}], "]"}], "[", 
           RowBox[{"1", ",", "A_"}], "]"}]}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"x", " ", "-", " ", 
          RowBox[{"Deg1xAffFunc", "[", "A", "]"}]}], ")"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", ":", 
          RowBox[{
           RowBox[{
            RowBox[{"Lix", "[", "2", "]"}], "[", 
            RowBox[{"1", ",", "1"}], "]"}], "[", 
           RowBox[{"A_", ",", "1"}], "]"}]}], ")"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"x", " ", "-", " ", 
          RowBox[{"Degx1AffFunc", "[", "A", "]"}]}], ")"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924284859888405*^9, 3.924284901439402*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"295035d3-7675-400b-afaa-e585a030d481"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lemma 4.8: Full Symmetry 1, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "=", 
    RowBox[{"13", 
     SubscriptBox["\[Union]", "p"], "456", 
     SubscriptBox["\[Union]", "q"], "27"}]}], TraditionalForm]],
  ExpressionUUID->"89e54bf9-5fb1-44cf-bef4-631b5f1c0b83"]
}], "Section",
 CellChangeTimes->{{3.923844892599947*^9, 3.923844958920783*^9}, {
  3.924282723755377*^9, 3.92428274118849*^9}, {3.924284515690834*^9, 
  3.924284556516515*^9}},ExpressionUUID->"61a66d12-ddb9-48df-b1d3-\
eadf1c257aee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CS1", " ", "=", " ", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9238449630834923`*^9, 3.923844981984292*^9}, {
  3.924282744182137*^9, 3.924282747324746*^9}, {3.924284558957889*^9, 
  3.9242845672201147`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"bde05bf0-3edd-4290-87bc-be04f34e9c91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb2Quick", "[", "CS1", "]"}]}], "//", "canfac"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "1", "|", "ComplexInfinity"}], ",", " ", "___"}], 
     "]"}], "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328298531412*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"0238c8f2-d93e-4947-be23-7f31e9c41630"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "p", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "p", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], ",", "0"}],
       "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 
     $CellContext`Lix[2][
     1, 1][($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
        5] - $CellContext`x[$CellContext`p]) ($CellContext`x[
        6] - $CellContext`x[$CellContext`q])/($CellContext`x[$CellContext`p] - \
$CellContext`x[$CellContext`q]), -($CellContext`x[4] - $CellContext`x[
       5]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         4] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q])]}, {0, 0, 
    0}, {0, 0, 0}, {0, 0, 0}, {
    0, -$CellContext`Lix[2][
      1, 1][-($CellContext`x[5] - $CellContext`x[
        6]) ($CellContext`x[
          6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          5] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[4] - $CellContext`x[5])^(-1) ($CellContext`x[
         4] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`q])/($CellContext`x[$CellContext`p] - \
$CellContext`x[$CellContext`q])], 0}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.924328298867092*^9}, 
   3.92436448635207*^9, 3.924364876539131*^9, 3.924848580384378*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"cbdffad4-a7c4-4b54-9578-73b84d4ac9e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb2", "[", "CS1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923821396551457*^9, 3.923821426563055*^9}, {
  3.923822362129751*^9, 3.9238223791076508`*^9}, {3.923825547822097*^9, 
  3.9238255581063843`*^9}, {3.9238256178927393`*^9, 3.923825618852665*^9}, {
  3.923828250911551*^9, 3.923828251019595*^9}, {3.923844997034854*^9, 
  3.923845002801176*^9}, {3.924282750742689*^9, 3.924282780791307*^9}, {
  3.924284568693348*^9, 3.9242845742205887`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c53a2af3-32dd-4991-a04e-cb3ceb6c1053"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], "-", 
          RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", "1", "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.924282782477221*^9, 3.924284576772081*^9, 3.924284638400731*^9, 
   3.924284906587014*^9, 3.924285370349292*^9, {3.924323470416637*^9, 
   3.924323480267522*^9}, 3.9243644872515173`*^9, 3.924364877396151*^9, 
   3.924848582020721*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"213507bf-9558-48ed-a4b1-e8cee43a00e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSym1", "//", "makeDeg1x"}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.92428485384282*^9, 3.9242848561554823`*^9}, {
  3.924284906150381*^9, 3.924284926427034*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"15f14977-0160-47c4-beaf-167140d606b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.92428491662015*^9, 3.924284927162497*^9}, 
   3.9242853705550222`*^9, 3.924323481898097*^9, 3.9243644873492804`*^9, 
   3.924364877699624*^9, 3.924848582285646*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"adb46007-dc70-4fbf-9c8b-1c0c6a719a4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSym1", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"crx", "[", 
             RowBox[{"p", ",", "5", ",", "6", ",", "q"}], "]"}], ",", 
            RowBox[{"crx", "[", 
             RowBox[{"p", ",", "q", ",", "4", ",", "5"}], "]"}]}], "}"}], 
          "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], ",", " ", 
         RowBox[{"x", "/@", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9242829303714933`*^9, 3.924282965771514*^9}, {
  3.924284030001481*^9, 3.9242840308211308`*^9}, {3.9242844219749947`*^9, 
  3.924284430674958*^9}, {3.924284591075509*^9, 3.924284633564419*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"0f4537ef-1a43-4da1-b9fb-427e24bdca7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"1", "-", "A"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "A"}], "A"]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"1", "-", "B"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "B"}], ")"}]}], 
     RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"A", " ", "B"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
     RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "-", "A"}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "B"}], "B"]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.92428295925988*^9, 3.924282966194875*^9}, {
   3.924284031091722*^9, 3.924284042095262*^9}, {3.924284144334732*^9, 
   3.924284168223536*^9}, {3.924284427985314*^9, 3.924284430976364*^9}, {
   3.924284622265571*^9, 3.924284639166945*^9}, 3.924284930045979*^9, 
   3.924285372048588*^9, 3.924323483557013*^9, 3.924364487753422*^9, 
   3.924364877999655*^9, 3.924848582531197*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"ff576ffc-df97-4950-b32e-1de15304006c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "FullSym1Aff", "]"}]], "Input",
 CellChangeTimes->{{3.924330916687204*^9, 3.924330917911631*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c6f137b6-5f34-4742-a494-aac22095ddf5"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924330922042334*^9, 3.924364491378778*^9, 
  3.924364881431171*^9, 3.9248485866656103`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"6106f1f8-010b-4d04-af9d-28aed8c980d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "FullSym1Aff", "]"}]], "Input",
 CellChangeTimes->{{3.924330919483439*^9, 3.924330921069421*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"80ab3c22-f8ff-4f26-865a-bb357c574439"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.924330922645898*^9, 3.92433094466256*^9}, 
   3.9243644926733723`*^9, 3.924364881813505*^9, 3.9248485872938423`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"258e5453-3ba6-4f40-952e-e808ed277b74"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSym1AffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"-", "FullSym1Aff"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924284434173815*^9, 3.924284444237474*^9}, {
   3.924284645781786*^9, 3.924284653188843*^9}, 3.924285396193136*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"8349fd54-937a-4f9a-93c4-495112cc7a57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSym1AffFunc", "[", 
    RowBox[{
     RowBox[{"crx", "[", 
      RowBox[{"p", ",", "5", ",", "6", ",", "q"}], "]"}], ",", 
     RowBox[{"crx", "[", 
      RowBox[{"p", ",", "q", ",", "4", ",", "5"}], "]"}]}], "]"}], "//", 
   "canfac"}], "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.924323052313621*^9, 3.9243230685620737`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"bb276fb1-ad8f-486d-8ec9-0a14537c2638"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"456p\"\>", 
   "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"456q\"\>", 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"45pq\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4p5q\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4p6q\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5q6p\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5qp6\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"56pq\"\>", ",", "\<\"4pq5\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"5pq6\"\>", ",", "\<\"45pq\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.9243230689476557`*^9, 3.924364493122993*^9, 
  3.9243648819183493`*^9, 3.924848587522477*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"bc83cc4b-ed1f-4b93-87c8-c9bc0e278154"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lemma 4.11: Full Symmetry 1 (alt), ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "=", 
    RowBox[{"13", 
     SubscriptBox["\[Union]", "p"], "567", 
     SubscriptBox["\[Union]", "q"], "24"}]}], TraditionalForm]],
  ExpressionUUID->"24432762-65a4-485f-b028-7bb31de280c9"]
}], "Section",
 CellChangeTimes->{{3.923844892599947*^9, 3.923844958920783*^9}, {
  3.924282723755377*^9, 3.92428274118849*^9}, {3.924284515690834*^9, 
  3.924284556516515*^9}, {3.924323416621429*^9, 
  3.924323438419153*^9}},ExpressionUUID->"c4f15ecf-2e50-49f3-893b-\
8d39aa09b135"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CS1alt", " ", "=", " ", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9238449630834923`*^9, 3.923844981984292*^9}, {
  3.924282744182137*^9, 3.924282747324746*^9}, {3.924284558957889*^9, 
  3.9242845672201147`*^9}, {3.924323447206449*^9, 3.9243234500571404`*^9}, {
  3.9243234945336847`*^9, 3.92432349537875*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"73919543-a642-4fd7-8ee6-4dede6acb4ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb2Quick", "[", "CS1alt", "]"}]}], "//", "canfac"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "1", "|", "ComplexInfinity"}], ",", " ", "___"}], 
     "]"}], "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328284785239*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"2de2e136-d61a-49d6-b630-68a861c2c228"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "7", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "p", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}], ",", 
       "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "p", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "7", "]"}], "-", 
               RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], ",", "0"}],
       "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{
    0, -$CellContext`Lix[2][
      1, 1][($CellContext`x[6] - $CellContext`x[
        7]) ($CellContext`x[
          6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          7] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
-($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
         6] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         5] - $CellContext`x[$CellContext`q])/($CellContext`x[$CellContext`p] - \
$CellContext`x[$CellContext`q])], 0}, {0, 0, 0}, {0, 0, 0}, {
    0, -$CellContext`Lix[2][
      1, 1][-($CellContext`x[6] - $CellContext`x[
        7]) ($CellContext`x[
          7] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          6] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[5] - $CellContext`x[6])^(-1) ($CellContext`x[
         5] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         6] - $CellContext`x[$CellContext`q])/($CellContext`x[$CellContext`p] - \
$CellContext`x[$CellContext`q])], 0}, {0, 0, 0}, {0, 0, 0}, {0, 0, 0}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.924328285154564*^9}, 
   3.924364498421172*^9, 3.9243648823799953`*^9, 3.924848587760159*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"479a2eaa-1f25-417b-a238-6e50cbade68d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1alt", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb2", "[", "CS1alt", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923821396551457*^9, 3.923821426563055*^9}, {
  3.923822362129751*^9, 3.9238223791076508`*^9}, {3.923825547822097*^9, 
  3.9238255581063843`*^9}, {3.9238256178927393`*^9, 3.923825618852665*^9}, {
  3.923828250911551*^9, 3.923828251019595*^9}, {3.923844997034854*^9, 
  3.923845002801176*^9}, {3.924282750742689*^9, 3.924282780791307*^9}, {
  3.924284568693348*^9, 3.9242845742205887`*^9}, {3.924323460678252*^9, 
  3.9243234641694803`*^9}, {3.9243234967667027`*^9, 3.924323496961021*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"5080ad91-bd91-4f01-8441-24e902a11298"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.924282782477221*^9, 3.924284576772081*^9, 3.924284638400731*^9, 
   3.924284906587014*^9, 3.924285370349292*^9, {3.924323454413865*^9, 
   3.924323466715938*^9}, 3.924323498599873*^9, 3.924364499587098*^9, 
   3.92436488318221*^9, 3.924848589459111*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"b8ca86a0-819e-4b7c-a8bd-d69e4014f686"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1alt", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSym1alt", "//", "makeDeg1x"}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.92428485384282*^9, 3.9242848561554823`*^9}, {
  3.924284906150381*^9, 3.924284926427034*^9}, {3.924323498311187*^9, 
  3.924323499558764*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"e6189dbb-a509-4072-a174-1283b0de5a86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.92428491662015*^9, 3.924284927162497*^9}, 
   3.9242853705550222`*^9, 3.924323499874237*^9, 3.924364500100649*^9, 
   3.924364883298012*^9, 3.9248485898797703`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"afa8552e-ffc9-456f-8d14-3d6e3f75a61e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSym1altAff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSym1alt", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"crx", "[", 
             RowBox[{"p", ",", "q", ",", "6", ",", "7"}], "]"}], ",", 
            RowBox[{"crx", "[", 
             RowBox[{"p", ",", "5", ",", "6", ",", "q"}], "]"}]}], "}"}], 
          "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}]}], ",", " ", 
         RowBox[{"x", "/@", 
          RowBox[{"{", 
           RowBox[{"7", ",", "6"}], "}"}]}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "toKnown"}], "//", 
    "depth1Simp"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9242829303714933`*^9, 3.924282965771514*^9}, {
  3.924284030001481*^9, 3.9242840308211308`*^9}, {3.9242844219749947`*^9, 
  3.924284430674958*^9}, {3.924284591075509*^9, 3.924284633564419*^9}, {
  3.924323502325571*^9, 3.9243235038436127`*^9}, {3.924323534359477*^9, 
  3.924323546993891*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"5589cdb2-ad76-492b-bd70-159e3cfe9f54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"1", "-", "A"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "A"}], "A"]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "B"}], ")"}]}], 
     RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "B"}], "B"]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"A", " ", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
     RowBox[{"1", "-", "B"}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"A", ",", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["A", 
      RowBox[{"1", "-", "A"}]]}], ",", 
    RowBox[{"1", "-", "B"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.92428295925988*^9, 3.924282966194875*^9}, {
   3.924284031091722*^9, 3.924284042095262*^9}, {3.924284144334732*^9, 
   3.924284168223536*^9}, {3.924284427985314*^9, 3.924284430976364*^9}, {
   3.924284622265571*^9, 3.924284639166945*^9}, 3.924284930045979*^9, 
   3.924285372048588*^9, 3.9243235498483047`*^9, 3.924364500315415*^9, 
   3.924364883437611*^9, 3.924848590128735*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"489bb508-f3db-475e-bf3e-472fa25b44c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "FullSym1altAff", "]"}]], "Input",
 CellChangeTimes->{{3.924330916687204*^9, 3.924330917911631*^9}, 
   3.924330990442288*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"2223be1c-ee51-4a0c-8bb8-27a18d814fd1"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924330922042334*^9, 3.924330996900049*^9, 
  3.924364504374901*^9, 3.924364886465678*^9, 3.924848594082432*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"9d0d39ef-7bc5-44b6-a539-49c1425f2fe8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "FullSym1altAff", "]"}]], "Input",
 CellChangeTimes->{{3.924330919483439*^9, 3.924330921069421*^9}, 
   3.924330991612257*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"711d58b9-a691-4cd7-b851-24894e5607bf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.924330922645898*^9, 3.92433094466256*^9}, 
   3.9243309977505903`*^9, 3.9243645051924973`*^9, 3.924364886851967*^9, 
   3.924848594876512*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"b514c4f0-eeaf-46a1-85a5-7c7be23ac8a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSym1altAffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"-", "FullSym1altAff"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924284434173815*^9, 3.924284444237474*^9}, {
   3.924284645781786*^9, 3.924284653188843*^9}, 3.924285396193136*^9, {
   3.9243235612200937`*^9, 3.9243235719634666`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"c4402a25-ef49-480f-a7cc-397fa2165a17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSym1altAffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"p", ",", " ", "q", ",", " ", "6", ",", " ", "7"}], "]"}], 
        ",", 
        RowBox[{"crx", "[", 
         RowBox[{"p", ",", "5", ",", " ", "6", ",", " ", "q"}], "]"}]}], 
       "]"}], "//", "canfac"}], "//", "makeCr"}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\"\<67pq\>\"", "->", "\"\<pq67\>\""}], ",", 
    RowBox[{"\"\<5pq6\>\"", "->", "\"\<p56q\>\""}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.924284445390718*^9, 3.9242844531798153`*^9}, {
   3.924284654414535*^9, 3.924284671951935*^9}, {3.924285422311281*^9, 
   3.924285458687355*^9}, {3.924323575418494*^9, 3.9243235980366592`*^9}, 
   3.924323990732685*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"ae6852da-938e-47a8-8abb-3b0b57512e8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5p76\"\>", 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5p7q\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5q6p\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"5q76\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"6p7q\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"6pq7\"\>", 
   "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"pq67\"\>", 
   "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"67qp\"\>", ",", "\<\"5qp6\"\>"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"pq67\"\>", ",", "\<\"p56q\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.924284453473007*^9, {3.924284666783001*^9, 3.924284672599237*^9}, 
   3.9242849332697477`*^9, {3.9242853750478153`*^9, 3.924285397045844*^9}, {
   3.9242854295962973`*^9, 3.924285459079402*^9}, {3.924323586482979*^9, 
   3.924323598453972*^9}, 3.924323991121179*^9, 3.924364505600204*^9, 
   3.9243648869561567`*^9, 3.924848595126203*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"f4b550a0-d694-40da-b495-a4f213b44065"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proposition 4.14: 12-fold symmetries", "Section",
 CellChangeTimes->{{3.9243243776735277`*^9, 
  3.9243243849539127`*^9}},ExpressionUUID->"ed88317e-776c-49a7-8e8e-\
63091f8b6a42"],

Cell["\<\
We have the following basic symmetries now, they generate 12-fold symmetries\
\>", "Text",
 CellChangeTimes->{{3.923918869888936*^9, 
  3.9239188779627533`*^9}},ExpressionUUID->"0070b14c-02db-4fc3-8e6a-\
fd82c5a8adb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2s11syms", " ", "=", " ", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sh11AffFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"InvAffFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FullSym1AffFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.923918757273038*^9, 3.923918789451651*^9}, {
   3.923918825090726*^9, 3.9239188915753*^9}, {3.924324407820813*^9, 
   3.9243244319270906`*^9}, 3.924324664181758*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"48c0e7d1-9ee2-4f6f-acb3-8a18576ef553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"A", " ", "B"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"B", ",", "A"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"A", " ", "B"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox["1", "A"], ",", 
      FractionBox["1", "B"]}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"1", "-", "A"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "A"}], "A"]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"1", "-", "B"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}], 
       RowBox[{"1", "-", "A"}]]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"A", " ", "B"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
       RowBox[{"1", "-", "B"}]]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "A"}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "B"}], "B"]}]}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A", ",", "B"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.924324427259328*^9, 3.924324432274366*^9}, 
   3.924324671560297*^9, 3.9243645132345037`*^9, 3.924364887009735*^9, 
   3.9248485953468523`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"2bf88fed-75ad-42d2-9333-9d1b1477af51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2s11symsRules", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "2", "]"}], "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "li2s11syms"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"A", ",", "B"}], "]"}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"A_", ",", "B_"}], "]"}]}]}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.923918893734558*^9, 3.92391893500217*^9}, {
  3.9239189676481333`*^9, 3.923918969571101*^9}, {3.924324437105895*^9, 
  3.924324458063966*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"cea1b313-c76a-45d2-81bc-4ae088eca98d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"A", " ", "B"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"B", ",", "A"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "-", 
     
     RowBox[{"3", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"A", " ", "B"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"1", "-", "A"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "A"}], "A"]}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"1", "-", "B"}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}], 
        RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "-", 
     
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"A", " ", "B"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
        RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", "A"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", "B"}], "B"]}]}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9239189049013777`*^9, 3.9239189352394943`*^9}, 
   3.923918969860551*^9, 3.924007516456608*^9, 3.924098431514969*^9, 
   3.924324459237154*^9, 3.924324672752947*^9, 3.924364513367676*^9, 
   3.924364887298421*^9, 3.924848595565263*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"d3d410d7-80f4-4c24-9c75-dd52564ce141"]
}, Open  ]],

Cell["\<\
We\[CloseCurlyQuote]re going to use the previous routine, which computes the \
simplification function, by seeing all results generated by repeatedly \
applying some rules\
\>", "Text",
 CellChangeTimes->{{3.923919124882511*^9, 
  3.9239191607996063`*^9}},ExpressionUUID->"973a3684-f1ab-4757-b905-\
d6e70e5034c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"li2s11Simp", " ", "=", " ", 
   RowBox[{"makeSymFunc", "[", 
    RowBox[{"li2s11symsRules", ",", " ", 
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9239189387161493`*^9, 3.923918995036084*^9}, 
   3.923919028781146*^9, {3.924324465020732*^9, 3.9243244754382763`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"da4b5e28-3039-4645-8003-7f4ec5f0d3ff"],

Cell["\<\
The above returned a function, and we can use the following Trott-Strzebonski \
in-place evaluation trick to pull out the Lix[3][1,1,1] results to see all \
the symmetries directly\
\>", "Text",
 CellChangeTimes->{{3.923919165309557*^9, 
  3.923919203291052*^9}},ExpressionUUID->"3bdb8479-5046-4ba4-a8c2-\
e9c2bab0231a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"x", ":", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", "a___", "]"}]}], 
      "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"eval", " ", "=", " ", 
          RowBox[{"Sow", "[", "x", "]"}]}], "}"}], ",", " ", 
        RowBox[{"eval", "/;", "True"}]}], "]"}]}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9239190016052227`*^9, 3.923919048404377*^9}, {
  3.923919091455941*^9, 3.92391909907565*^9}, {3.92432448643435*^9, 
  3.924324487328436*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"c39483f8-8b2c-40f3-9951-73ab2ee62656"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"$x1", ",", "$x2"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"1", "-", "$x2"}], ",", 
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", "$x2"], ",", 
     FractionBox["1", "$x1"]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"$x2", ",", "$x1"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}], ",", 
     RowBox[{"1", "-", "$x1"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.923919049585866*^9, 3.9239191017784977`*^9, 
  3.924007516763773*^9, 3.924098431872876*^9, 3.924324490824341*^9, 
  3.924324675125732*^9, 3.924364513563472*^9, 3.924364887506522*^9, 
  3.924848595875287*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"59e284b9-5d77-45dc-b920-0baddab12d1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.923919108378845*^9, 3.923919109368887*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"fdc166cb-321d-47e8-bb7d-49a89a4bd94d"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.9239191096611*^9, 3.924007517098608*^9, 
  3.924098432220842*^9, 3.9243244925351458`*^9, 3.9243645135956097`*^9, 
  3.9243648876003113`*^9, 3.9248485961059017`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"37b97c72-b47a-45de-9835-5f4ef6244425"]
}, Open  ]],

Cell["\<\
And define a function to simplify the depth 2 terms canonically\
\>", "Text",
 CellChangeTimes->{{3.924324693588822*^9, 
  3.924324701419653*^9}},ExpressionUUID->"71763cfe-3512-4740-bf16-\
35b4eeff694f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth2Simp", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "2", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "li2s11Simp"}]}], ")"}], 
    "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9243246045948343`*^9, 3.924324631740337*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"368f0601-7a97-409e-9680-41460e1ddddf"],

Cell["\<\
Now check  the following alternative Full Symmetry still generates the same \
set of 12-fold symmetries\
\>", "Text",
 CellChangeTimes->{{3.92432455872507*^9, 3.9243245729953012`*^9}, {
  3.924324703793886*^9, 
  3.924324705948525*^9}},ExpressionUUID->"d739e40f-ae39-472a-bbe8-\
d9d1879b950b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"li2s11altsyms", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sh11AffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"InvAffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FullSym1altAffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923918757273038*^9, 3.923918789451651*^9}, {
  3.923918825090726*^9, 3.9239188915753*^9}, {3.924324407820813*^9, 
  3.9243244319270906`*^9}, {3.924324504535193*^9, 3.9243245149410152`*^9}, {
  3.924324578289274*^9, 3.924324593532281*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"5ae178e6-c70b-40c9-8d21-caa6b8aed53b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"li2s11altsymsRules", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"#", "\[Equal]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Lix", "[", "2", "]"}], "[", 
            RowBox[{"1", ",", "1"}], "]"}], "[", 
           RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "li2s11altsyms"}], "/.", 
     
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "2", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"A", ",", "B"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "2", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"A_", ",", "B_"}], "]"}]}]}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923918893734558*^9, 3.92391893500217*^9}, {
  3.9239189676481333`*^9, 3.923918969571101*^9}, {3.924324437105895*^9, 
  3.924324458063966*^9}, {3.924324517815651*^9, 3.924324544532816*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"85904845-8153-4a63-b113-831c688dddbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makeSymFunc", "[", 
   RowBox[{"li2s11altsymsRules", ",", " ", 
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], ",", "2"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9239189387161493`*^9, 3.923918995036084*^9}, 
   3.923919028781146*^9, {3.924324465020732*^9, 3.9243244754382763`*^9}, {
   3.924324525933256*^9, 3.924324536733197*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"7c160209-4534-4ff5-923c-3ecde794122d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"x", ":", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", "a___", "]"}]}], 
      "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"eval", " ", "=", " ", 
          RowBox[{"Sow", "[", "x", "]"}]}], "}"}], ",", " ", 
        RowBox[{"eval", "/;", "True"}]}], "]"}]}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9239190016052227`*^9, 3.923919048404377*^9}, {
  3.923919091455941*^9, 3.92391909907565*^9}, {3.92432448643435*^9, 
  3.924324487328436*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"8e3d729c-7b1c-4f85-8e7d-9b714a7d1fa6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"$x1", ",", "$x2"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"1", "-", "$x2"}], ",", 
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     FractionBox["1", "$x2"], ",", 
     FractionBox["1", "$x1"]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]]}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"$x2", ",", "$x1"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}], ",", 
     RowBox[{"1", "-", "$x1"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.923919049585866*^9, 3.9239191017784977`*^9, 
  3.924007516763773*^9, 3.924098431872876*^9, 3.924324490824341*^9, 
  3.924324550752577*^9, 3.924324594936244*^9, 3.924364514033825*^9, 
  3.924364887875279*^9, 3.924848596354644*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"5745ea2d-c648-468f-bc1f-38f81ca35a9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.923919108378845*^9, 3.923919109368887*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"b0190839-2146-4fa8-9821-1a946932d6a6"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.9239191096611*^9, 3.924007517098608*^9, 
  3.924098432220842*^9, 3.9243244925351458`*^9, 3.924324553925535*^9, 
  3.9243245956873093`*^9, 3.924364514101522*^9, 3.9243648879230623`*^9, 
  3.924848596566001*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"8adac401-00db-4aed-b48b-d34cca5e1f8d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Proposition 4.15: Four-term relation, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "=", 
    RowBox[{"13", 
     SubscriptBox["\[Union]", "p"], "467", " ", 
     SubscriptBox["\[Union]", "q"], " ", "25"}]}], TraditionalForm]],
  ExpressionUUID->"0174ee9c-e2ff-48bf-b001-72f326719b68"]
}], "Section",
 CellChangeTimes->{{3.924324953506638*^9, 3.9243249840734787`*^9}, {
  3.9243276503145847`*^9, 
  3.924327661520074*^9}},ExpressionUUID->"ecea6273-7103-435f-8f99-\
c2f722565acb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", "=", " ", 
   RowBox[{"Sequence", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "7"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9243249903389378`*^9, 3.9243250032721443`*^9}, 
   3.92432508320019*^9, {3.9243257936127863`*^9, 3.924325804671989*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"58c16419-1a1c-465f-b41b-7bcdadd0bdf6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f2RatHat", "[", "i", "]"}], "//", 
       RowBox[{"stb2Quick", "[", "CF", "]"}]}], "//", "canfac"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", "7"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"___", ",", " ", 
      RowBox[{"0", "|", "1", "|", "ComplexInfinity"}], ",", " ", "___"}], 
     "]"}], "\[RuleDelayed]", "0"}]}], "//", "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9238284590198402`*^9, 3.923828462971171*^9}, {
  3.923828750865079*^9, 3.923828783405519*^9}, {3.9238290437697487`*^9, 
  3.923829048238138*^9}, {3.924328059625041*^9, 3.92432808596351*^9}, {
  3.924328157452303*^9, 3.9243281663149853`*^9}, {3.924328221244047*^9, 
  3.924328268954927*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"82e163c2-09c5-4f7e-bd7b-bfa5fc91a43c"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "p", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "7", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "7", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], ",", "0"}],
       "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "7", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], "-", 
             RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], ",", "0", ",",
        "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "p", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "7", "]"}], "-", 
               RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "6", "]"}], "-", 
               RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "6", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "p", "]"}], "-", 
              RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], ",", "0"}],
       "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{
     $CellContext`Lix[2][
     1, 1][($CellContext`x[4] - $CellContext`x[
       7]) ($CellContext`x[
         4] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         7] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[4] - $CellContext`x[7])^(-1) ($CellContext`x[
        6] - $CellContext`x[
       7]) ($CellContext`x[
        4] - $CellContext`x[$CellContext`q])/($CellContext`x[
       6] - $CellContext`x[$CellContext`q])], -$CellContext`Lix[2][
      1, 1][($CellContext`x[6] - $CellContext`x[
        7]) ($CellContext`x[
          6] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          7] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[4] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         6] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         4] - $CellContext`x[$CellContext`q])/($CellContext`x[
        6] - $CellContext`x[$CellContext`q])], 0}, {0, 0, 0}, {
     $CellContext`Lix[2][
     1, 1][-($CellContext`x[4] - $CellContext`x[
       7]) ($CellContext`x[
         7] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
         4] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[4] - $CellContext`x[7])^(-1) ($CellContext`x[
        6] - $CellContext`x[
       7]) ($CellContext`x[
        4] - $CellContext`x[$CellContext`q])/($CellContext`x[
       6] - $CellContext`x[$CellContext`q])], 0, 0}, {0, 0, 0}, {
    0, -$CellContext`Lix[2][
      1, 1][-($CellContext`x[6] - $CellContext`x[
        7]) ($CellContext`x[
          7] - $CellContext`x[$CellContext`p])^(-1) ($CellContext`x[
          6] - $CellContext`x[$CellContext`q])^(-1) \
($CellContext`x[$CellContext`p] - $CellContext`x[$CellContext`q]), \
($CellContext`x[4] - $CellContext`x[6])^(-1) ($CellContext`x[
         4] - $CellContext`x[$CellContext`p]) ($CellContext`x[
         6] - $CellContext`x[$CellContext`q])/($CellContext`x[$CellContext`p] - \
$CellContext`x[$CellContext`q])], 0}, {0, 0, 0}, {0, 0, 0}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9243280764666977`*^9, 3.9243280983082123`*^9}, 
   3.924328173104042*^9, {3.924328227248577*^9, 3.9243282698456707`*^9}, 
   3.924364522231101*^9, 3.924364888334675*^9, 3.924848596899043*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"77f298ce-38d2-4bf7-9161-a29e28f29a23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Four", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb2", "[", "CF", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.924325015837747*^9, 3.924325023755218*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"19fb63a3-4d90-4d72-8147-d5e2a5a3a737"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", "2", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "7", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "7", "]"}]}], "+", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "7", "]"}]}], "+", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{3.9243250252615347`*^9, 3.9243250871629553`*^9, 
  3.924325572136518*^9, 3.924325807601286*^9, 3.924327864932185*^9, 
  3.9243645230625896`*^9, 3.924364889028658*^9, 3.924848598515066*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"48b45f46-d6fa-429a-9d8a-66a5ad16309e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Four", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Four", "//", "toKnown"}], "//", "makeDeg1x"}], "//", 
     "depth1Simp"}], "//", "canfac"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.924325028535804*^9, 3.924325071916422*^9}, {
  3.924325566672062*^9, 3.924325568896989*^9}, {3.924327860956511*^9, 
  3.9243278614354057`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"637d4570-8d0c-4d30-b3c7-a24cc6cd70cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "7", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.924325072302658*^9, {3.924325556413156*^9, 3.924325572450841*^9}, 
   3.92432580788843*^9, 3.924327865215493*^9, 3.924364523177347*^9, 
   3.9243648891399937`*^9, 3.9248485987657413`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"da57ce53-3148-4c71-9596-a2b88bb95fe3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Four", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Four", " ", "+", " ", 
      RowBox[{"RevInvAffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"q", ",", "p", ",", "4", ",", "7"}], "]"}], " ", ",", " ", 
        RowBox[{"crx", "[", 
         RowBox[{"4", ",", "q", ",", "6", ",", "7"}], "]"}]}], "]"}], " ", 
      "-", " ", 
      RowBox[{"FullSym1AffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"q", ",", "p", ",", "6", ",", "7"}], "]"}], ",", 
        RowBox[{"crx", "[", 
         RowBox[{"4", ",", "q", ",", "6", ",", "p"}], "]"}]}], "]"}], " ", 
      "-", 
      RowBox[{"FullSym1AffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"q", ",", "7", ",", "p", ",", "6"}], "]"}], ",", 
        RowBox[{"crx", "[", 
         RowBox[{"4", ",", "6", ",", "p", ",", "q"}], "]"}]}], "]"}], " ", 
      "+", " ", 
      RowBox[{"RevInvAffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"p", ",", " ", "q", ",", " ", "4", ",", " ", "7"}], "]"}], 
        ",", " ", 
        RowBox[{"crx", "[", 
         RowBox[{"4", ",", " ", "q", ",", " ", "6", ",", " ", "7"}], "]"}]}], 
       "]"}], " ", "-", 
      RowBox[{"InvAffFunc", "[", 
       RowBox[{
        RowBox[{"crx", "[", 
         RowBox[{"p", ",", " ", "q", ",", " ", "6", ",", " ", "7"}], "]"}], 
        ",", " ", 
        RowBox[{"crx", "[", 
         RowBox[{"p", ",", " ", "4", ",", " ", "6", ",", " ", "q"}], "]"}]}], 
       "]"}]}], "//", "depth1Simp"}], "//", "canfac"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.924328937092186*^9, 3.924329145253162*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"32f9a29c-8051-4be2-86ce-71992d4dbccd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "p", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "p", "]"}], "-", 
       RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "p", "]"}], "-", 
         RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924328981496224*^9, 3.924328987355453*^9}, {
   3.9243290244473*^9, 3.924329088666391*^9}, {3.924329118857954*^9, 
   3.9243291458299313`*^9}, 3.9243645236008*^9, 3.924364889206019*^9, 
   3.924848599019566*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"41c7012c-425f-4256-9f72-7a4e2cac097d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Four", "//", "makeCr"}]], "Input",
 CellChangeTimes->{{3.924329277466834*^9, 3.924329280289559*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"bfb2bebc-5176-47e2-9939-85fd3ae318ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4p76\"\>", 
    "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4pq6\"\>", 
   "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q67\"\>", 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q6p\"\>", 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q76\"\>", 
   "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4q7p\"\>", 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"4qp6\"\>", 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"6pq7\"\>", 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"6q7p\"\>", 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "\<\"6qp7\"\>", 
   "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "7", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "p", "]"}], "-", 
          RowBox[{"x", "[", "q", "]"}]}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "7", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "p", "]"}], "-", 
        RowBox[{"x", "[", "q", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"476q\"\>", ",", "\<\"4pq7\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"476q\"\>", ",", "\<\"4qp7\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"6qp7\"\>", ",", "\<\"46qp\"\>"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"\<\"6qp7\"\>", ",", "\<\"4pq6\"\>"}], "]"}]}]], "Output",
 CellChangeTimes->{3.92432928084365*^9, 3.924364523701367*^9, 
  3.924364889593679*^9, 3.924848599269804*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"a5524752-2924-4f4a-9355-39c824c40605"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FourAff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Four", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"crx", "[", 
            RowBox[{"7", ",", "4", ",", "q", ",", "6"}], "]"}], ",", 
           RowBox[{"crx", "[", 
            RowBox[{"7", ",", "p", ",", "q", ",", "4"}], "]"}]}], "}"}], " ", 
         "\[Equal]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "A"}], ",", "B"}], "}"}]}], ",", " ", 
        RowBox[{"x", "/@", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "depth1Simp"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.92432565834761*^9, 3.924325740065792*^9}, {
  3.92432912747863*^9, 3.924329151621457*^9}, {3.924329258370989*^9, 
  3.924329259786264*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"55cae254-95a5-4656-bd45-5cfc136ad629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "A"}], "A"]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], "+", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{"1", "-", "A"}], 
    RowBox[{"1", "-", "B"}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox["A", 
     RowBox[{"1", "-", "B"}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "A"}], 
      RowBox[{"A", "-", "B"}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox["A", 
     RowBox[{"A", "-", "B"}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{"1", "-", "B"}], 
     RowBox[{"A", "-", "B"}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{"1", "-", "A"}], "B"], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox["A", "B"], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "A"}], ")"}], " ", "A"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "B"}], ")"}], " ", "B"}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "B"}], "B"]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{"A", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "B"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"A", "-", "B"}], "B"]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["1", "A"], ",", 
    RowBox[{"1", "-", "B"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["1", "A"], ",", "B"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["B", "A"], ",", 
    FractionBox[
     RowBox[{"1", "-", "A"}], 
     RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox["B", "A"], ",", 
    FractionBox[
     RowBox[{"1", "-", "B"}], 
     RowBox[{"1", "-", "A"}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.924325740428063*^9, 3.924325808318952*^9, 3.9243278677466516`*^9, {
   3.924329128497241*^9, 3.924329152641626*^9}, 3.924329261603574*^9, 
   3.92436452410353*^9, 3.924364889876768*^9, 3.924848599502878*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"a3493c8e-9b75-4f5f-b3dc-5a93806e0daa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "FourAff", "]"}]], "Input",
 CellChangeTimes->{{3.924331002752383*^9, 3.924331007261757*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"aa4d0fc3-d19e-41dc-883c-0e6803e45f8c"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924331011138567*^9, 3.924364531661621*^9, 
  3.924364892933907*^9, 3.9248486034907713`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"c7d85a62-2690-48ee-be06-5e03c8885cc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "FourAff", "]"}]], "Input",
 CellChangeTimes->{{3.924331008697261*^9, 3.924331011515512*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"08053ac1-0a38-4ef4-ac70-fa560cb78840"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.924331011882229*^9, 3.924364532411409*^9, 
  3.9243648938974113`*^9, 3.924848604230139*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"1fd7164d-99d8-4c9c-973d-b5e190a8d194"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FourAffFunc", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "FourAff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92432924723615*^9, 3.924329268857967*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"4c769ca3-1844-4a24-92c4-e8bbd90e85ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FourDef", "[", 
    RowBox[{"Ainv_", ",", "B_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"FourAff", "/.", 
      RowBox[{"A", "\[Rule]", 
       RowBox[{"1", "/", "Ainv"}]}]}], "//", "canfac"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.924331026717861*^9, 3.924331073061695*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"6bb0e288-b723-42e6-8f83-10a6fb9a5385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proposition 4.18: The Zagier Formulae", "Section",
 CellChangeTimes->{{3.924331082122377*^9, 
  3.924331090658695*^9}},ExpressionUUID->"da6b0ba5-0952-4083-86e6-\
fb099c745c2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zagierOneMinus", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"FourDef", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"1", "-", "y"}]}], "]"}], " ", "+", " ", 
         RowBox[{"FourDef", "[", 
          RowBox[{
           FractionBox["x", 
            RowBox[{"x", "-", "1"}]], ",", " ", "y"}], "]"}]}], ")"}]}], "//",
       "depth2Simp"}], "//", "depth1Simp"}], "//", "canfac"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.92433109766846*^9, 3.924331146756675*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"7a3807a7-462e-4467-998b-b95f83290461"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"1", "-", "x"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "x", "]"}]}], "-", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}]}], 
     RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}]}], "y"]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"x", " ", "y"}], 
     RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
      RowBox[{"1", "-", "y"}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], " ", "y"}], 
      RowBox[{"1", "-", "x"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"x", ",", 
    RowBox[{"1", "-", "y"}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"x", ",", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924331115621932*^9, 3.92433114951608*^9}, 
   3.924364537167405*^9, 3.924364894172358*^9, 3.924848604570458*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"fb515e3b-394c-468e-8c0d-ba0c0b243092"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zagierOneMinusFunc", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "zagierOneMinus", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9243317823528423`*^9, 3.92433179151892*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"641885fd-6011-4952-9a77-bbfa9802126d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zagierOneOver", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"FourDef", "[", 
            RowBox[{
             RowBox[{"1", "-", "x"}], ",", " ", 
             FractionBox["y", 
              RowBox[{"y", "-", "1"}]]}], "]"}], " ", "+", " ", 
           RowBox[{"FourDef", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"x", "-", "1"}], "x"], ",", " ", 
             FractionBox["1", 
              RowBox[{"1", "-", "y"}]]}], "]"}]}], ")"}]}], "//", 
        "depth2Simp"}], ")"}], " ", "-", 
      RowBox[{"InvAffFunc", "[", 
       RowBox[{
        FractionBox["1", "x"], ",", "y"}], "]"}]}], "//", "depth1Simp"}], "//",
     "canfac"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.92433109766846*^9, 3.924331185979039*^9}, {
  3.924331344645245*^9, 3.9243313923871326`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"584df025-ea62-4a7d-9c63-e6f5f051fe0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"1", "-", "x"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "x"}], "x"]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "x", "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{"1", "-", "x"}], 
     RowBox[{"1", "-", "y"}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"1", "-", "y"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}]}], 
      RowBox[{"1", "-", "x"}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox["x", "y"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "y"}], "y"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], " ", "y"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{"x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "2"], " ", "y"}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"x", " ", "y"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
      RowBox[{"1", "-", "y"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"x", ",", 
    FractionBox["1", "y"]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"x", ",", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.924331115621932*^9, 3.9243311867563047`*^9}, {
   3.9243313752488213`*^9, 3.9243313931690397`*^9}, 3.924331794130422*^9, 
   3.9243645374563293`*^9, 3.924364894505862*^9, 3.9248486048290358`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"37f255d7-2778-4738-be21-3552776789c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zagierOneOverFunc", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "zagierOneOver", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9243317823528423`*^9, 3.924331804105781*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"964350f0-e470-40ce-84b5-b02d16705aac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "zagierOneMinus", "]"}]], "Input",
 CellChangeTimes->{{3.924364578580614*^9, 3.924364579534102*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"fdf92eb7-f547-4b2a-b3be-ea861c39a188"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.9243645828834476`*^9, 3.924364897824835*^9, 
  3.92484860822198*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"e0a04e0a-fcfe-4788-a001-6d0f849cfa89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "zagierOneOver", "]"}]], "Input",
 CellChangeTimes->{{3.924364567073923*^9, 3.924364573571636*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"5998ff0b-732b-49a8-a856-d90a8cfc4eda"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924364579143508*^9, 3.9243649014696493`*^9, 
  3.924848612063661*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"87fe0334-3795-495b-8bd7-1838164a8b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "zagierOneMinus", "]"}]], "Input",
 CellChangeTimes->{{3.924364585833744*^9, 3.924364590124858*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"5c8a1f69-e5dd-4ec5-a0df-dbf963487a47"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.924364590954342*^9, 3.9243649017819433`*^9, 
  3.924848612729495*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"1a3575d5-20d2-4e37-b032-985650e84882"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "zagierOneOver", "]"}]], "Input",
 CellChangeTimes->{{3.924364580952094*^9, 3.924364584440998*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"f5c2705a-8327-43e0-aebe-da16c01d933c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9243645854747267`*^9, 3.924364902375458*^9, 
  3.9248486132591753`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"e24e75f1-264b-4d0c-8e32-eefa0de18849"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The 72-fold symmetries of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{
     RowBox[{"2", ";", "1"}], ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "7a6c805c-6cd8-41fa-9c73-3305a3b815f4"]
}], "Section",
 CellChangeTimes->{{3.9243324777502403`*^9, 
  3.924332484293935*^9}},ExpressionUUID->"6454957c-ac4f-4296-938f-\
f2b1380692eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeSymFuncV2", "[", 
    RowBox[{"rules_", ",", " ", "head_", ",", " ", "dp_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "soln", ",", " ", "gp", ",", " ", "imgNew", ",", " ", "img", ",", " ", 
       "func", ",", " ", "args", ",", "  ", "argsPat"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"args", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<$x\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", "dp"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"img", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"head", "@@", "args"}], "}"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"gp", " ", "=", " ", "rules"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{"True", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"img", ",", "\[IndentingNewLine]", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"img", "/.", 
                    RowBox[{"gp", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "//", "canfac"}], "//", 
                  "depth1Simp"}], "//", "Expand"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", " ", "1", ",", " ", 
                  RowBox[{"Length", "[", "gp", "]"}]}], "}"}]}], "]"}], 
              "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"GatherBy", "[", 
            RowBox[{"imgNew", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Reap", "[", 
                RowBox[{"#", "/.", 
                 RowBox[{
                  RowBox[{"x", ":", 
                   RowBox[{"lambda_.", " ", 
                    RowBox[{"head", "[", "__", "]"}]}]}], "\[RuleDelayed]", 
                  RowBox[{"Sow", "[", "x", "]"}]}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"SortBy", "[", 
              RowBox[{"#", ",", " ", "Length"}], "]"}], "&"}], "/@", 
            "imgNew"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"imgNew", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "imgNew", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"Length", "[", "img", "]"}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"img", " ", "=", " ", "imgNew"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"func", " ", "=", " ", 
        RowBox[{
         RowBox[{"Function", "@@", 
          RowBox[{"{", 
           RowBox[{"args", ",", 
            RowBox[{
             RowBox[{"Inactive", "[", "Part", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inactive", "[", "SortBy", "]"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Inactive", "[", "canonicalFactor", "]"}], "[", 
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"#", "/.", 
                    RowBox[{
                    RowBox[{"head", "[", "x0___", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", "x0", "}"}], "]"}]}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
                    ",", "#"}], "}"}], "&"}], "/@", "img"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"LeafCount", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}]}], "]"}], 
              ",", "1", ",", "2"}], "]"}]}], "}"}]}], "//", "Activate"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "func", "]"}], ";"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923812470387178*^9, 3.923812663420849*^9}, {
  3.923813011068616*^9, 3.923813053363255*^9}, {3.923813170724353*^9, 
  3.923813335328815*^9}, {3.9238133790982857`*^9, 3.923813463211625*^9}, {
  3.92381356369923*^9, 3.9238135886880827`*^9}, {3.9238136255385437`*^9, 
  3.923813759159328*^9}, {3.923814137126292*^9, 3.923814162457057*^9}, {
  3.92381422472285*^9, 3.923814225713623*^9}, {3.923814266369281*^9, 
  3.9238142764139*^9}, {3.92381439271323*^9, 3.923814449537848*^9}, {
  3.923814507204995*^9, 3.923814519696254*^9}, {3.924332250048553*^9, 
  3.924332257226905*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"30afe780-019c-49f8-8023-2ce712068ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"li2s11symsZagier", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sh11AffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"InvAffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FullSym1altAffFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"zagierOneMinusFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"zagierOneOverFunc", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923918757273038*^9, 3.923918789451651*^9}, {
  3.923918825090726*^9, 3.9239188915753*^9}, {3.924324407820813*^9, 
  3.9243244319270906`*^9}, {3.924324504535193*^9, 3.9243245149410152`*^9}, {
  3.924324578289274*^9, 3.924324593532281*^9}, {3.924332301200735*^9, 
  3.924332318654109*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"1653cc9e-e197-4fe3-a053-def06ee21180"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2s11symsZagierRules", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Lix", "[", "2", "]"}], "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "li2s11symsZagier"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"A", ",", "B"}], "]"}], "->", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"A_", ",", "B_"}], "]"}]}]}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.923918893734558*^9, 3.92391893500217*^9}, {
  3.9239189676481333`*^9, 3.923918969571101*^9}, {3.924324437105895*^9, 
  3.924324458063966*^9}, {3.9243323426652603`*^9, 3.9243323466332273`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"3ffb7b90-3234-493c-99ae-2247b671e606"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"A", " ", "B"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"B", ",", "A"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "B", "]"}], "-", 
     
     RowBox[{"3", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"A", " ", "B"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
       RowBox[{"1", "-", "A"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "A"}], "A"]}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}], "+", 
     
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}], 
        RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "B"}], "B"]}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"A", " ", "B"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
        RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["A", 
         RowBox[{"1", "-", "A"}]]}], ",", 
       RowBox[{"1", "-", "B"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"1", "-", "A"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "B"}], ")"}]}], 
           RowBox[{"1", "-", "A"}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "A"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "B"}], ")"}]}], "B"]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"A", " ", "B"}], 
           RowBox[{"1", "-", "A"}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
          RowBox[{"1", "-", "B"}]]}], "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "B"}], ")"}], " ", "B"}], 
          RowBox[{"1", "-", "A"}]]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"A", ",", 
          RowBox[{"1", "-", "B"}]}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"1", "-", "A"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", "A"}], "A"]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", "A", "]"}]}], 
       "+", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         FractionBox[
          RowBox[{"1", "-", "A"}], 
          RowBox[{"1", "-", "B"}]], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"1", "-", "B"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "B"}], ")"}]}], 
           RowBox[{"1", "-", "A"}]]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         FractionBox["A", "B"], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", "B"}], "B"]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         FractionBox[
          RowBox[{"A", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "B"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
        FractionBox[
         RowBox[{"A", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "B"}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "A"}], ")"}], "2"], " ", "B"}]], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"A", " ", "B"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
           RowBox[{"1", "-", "B"}]]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"A", ",", 
          FractionBox["1", "B"]}], "]"}]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9239189049013777`*^9, 3.9239189352394943`*^9}, 
   3.923918969860551*^9, 3.924007516456608*^9, 3.924098431514969*^9, 
   3.924324459237154*^9, 3.924324672752947*^9, 3.924332347895323*^9, 
   3.9243645461607857`*^9, 3.924364902668146*^9, 3.924848613551609*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"73e68ec8-3e5a-43f1-beb5-352202ac8a12"]
}, Open  ]],

Cell["\<\
We\[CloseCurlyQuote]re going to use the previous routine, which computes the \
simplification function, by seeing all results generated by repeatedly \
applying some rules\
\>", "Text",
 CellChangeTimes->{{3.923919124882511*^9, 
  3.9239191607996063`*^9}},ExpressionUUID->"e861b971-62ff-497e-b8a4-\
6728cfda75f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"li2s11simpZagier", " ", "=", " ", 
   RowBox[{"makeSymFuncV2", "[", 
    RowBox[{"li2s11symsZagierRules", ",", " ", 
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9239189387161493`*^9, 3.923918995036084*^9}, 
   3.923919028781146*^9, {3.924324465020732*^9, 3.9243244754382763`*^9}, {
   3.924332356978224*^9, 3.924332371384469*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"71a2958d-f617-49fe-9a76-971726e2fcf5"],

Cell["\<\
The above returned a function, and we can use the following Trott-Strzebonski \
in-place evaluation trick to pull out the Lix[2][1,1] results to see all the \
symmetries directly\
\>", "Text",
 CellChangeTimes->{{3.923919165309557*^9, 3.923919203291052*^9}, {
  3.92433242691063*^9, 
  3.924332427767741*^9}},ExpressionUUID->"a6436b2f-b4c0-4f9f-b124-\
9892145751fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Union", "[", 
   RowBox[{
    RowBox[{"Reap", "[", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"x", ":", 
        RowBox[{
         RowBox[{
          RowBox[{"Lix", "[", "2", "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", "a___", "]"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"eval", " ", "=", " ", 
           RowBox[{"Sow", "[", "x", "]"}]}], "}"}], ",", " ", 
         RowBox[{"eval", "/;", "True"}]}], "]"}]}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "//", "Short"}]], "Input",
 CellChangeTimes->{{3.9239190016052227`*^9, 3.923919048404377*^9}, {
  3.923919091455941*^9, 3.92391909907565*^9}, {3.92432448643435*^9, 
  3.924324487328436*^9}, {3.9243324013791647`*^9, 3.924332404774519*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"850759ef-0670-4204-a47b-e7283a74a410"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      FractionBox["1", "$x2"]}], "]"}], ",", 
    RowBox[{"\[LeftSkeleton]", "66", "\[RightSkeleton]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", "$x1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}]}], "]"}]}], "}"}],
  Short]], "Output",
 CellChangeTimes->{3.924332407992786*^9, 3.924364546723563*^9, 
  3.924364903239018*^9, 3.924848614449418*^9},
 CellLabel->
  "Out[182]//Short=",ExpressionUUID->"833aab07-fa11-4d47-9cff-8592387f7891"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.924332408605205*^9, 3.924332409534979*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7a6c8ba6-d449-4ef4-b694-9da06e4b898b"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{3.9243324097987843`*^9, 3.924364546799657*^9, 
  3.924364903303751*^9, 3.924848614770978*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"7459e984-5470-45ed-9b65-ca740bfffa93"]
}, Open  ]],

Cell[TextData[{
 "So now we have all 72 = 2*(3!)^2 symmetries of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", 
    RowBox[{
     RowBox[{"2", ";", "1"}], ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "c6207371-6748-4804-8dee-0e923f25f806"]
}], "Text",
 CellChangeTimes->{{3.924332447056491*^9, 
  3.9243324610160646`*^9}},ExpressionUUID->"d8a53961-3a6e-4e21-bab1-\
b3d617a78911"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth2SimpZagier", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Lix", "[", "2", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "li2s11simpZagier"}]}], 
     ")"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924333122066681*^9, 3.924333151934429*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"50e71b4b-6f91-482c-9ef6-5d9e9c0bd049"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The five-term reduction", "Section",
 CellChangeTimes->{{3.9243324777502403`*^9, 
  3.924332495574148*^9}},ExpressionUUID->"27bb4dad-27ff-4e3d-b85a-\
93dfcf3f4201"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2s11FiveTerm", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Lix", "[", "2", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", 
        RowBox[{
         RowBox[{"crx", "@@", " ", 
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5"}], "}"}], 
            ",", 
            RowBox[{"{", "i", "}"}]}], "]"}]}], ",", " ", 
         RowBox[{"crx", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "]"}]}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "5"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9243328382514153`*^9, 3.924332920888386*^9}, {
  3.924333006601349*^9, 3.924333010593135*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"21bcb076-5eb1-4720-8ec1-b75ebaeb5ccd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9243329065007343`*^9, 3.9243330121227007`*^9}, 
   3.9243646249855537`*^9, 3.924364904509666*^9, 3.924848614977054*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"d061a5e5-28c6-4af7-bc1b-0b2876f58a4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "li2s11FiveTerm", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924332992459848*^9, 3.924333015880556*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"baa8b3cd-60d1-43fe-9350-2265bd93bf2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FiveDeg", " ", "=", " ", 
  RowBox[{"Q4full", "//", 
   RowBox[{"stb1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}], ",", " ", 
     
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.924333021782428*^9, 3.924333094995756*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a7b1712f-8ea2-4cc9-af50-95c41483fdac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "p", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "3", "]"}], "[", "1", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "p", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.9243330411404133`*^9, 3.9243330643044157`*^9}, 
   3.924333096749756*^9, 3.9243646258688726`*^9, 3.924364905944847*^9, 
   3.9248486162911997`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"2739bf5a-4dd3-48a6-a298-896cd85a9c4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], ",", 
         RowBox[{"x", "[", "4", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "6", "]"}], ",", 
         RowBox[{"x", "[", "p", "]"}]}], "]"}], " ", "-", " ", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}], ",", 
         RowBox[{"x", "[", "4", "]"}], ",", 
         RowBox[{"x", "[", "p", "]"}], ",", 
         RowBox[{"x", "[", "6", "]"}]}], "]"}], " ", "-", " ", "FiveDeg"}], "//",
       "toKnown"}], "//", "makeDeg1x"}], "//", "depth2SimpZagier"}], "//", 
   "canfac"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.924333070374345*^9, 3.924333115524495*^9}, {
  3.9243331570044937`*^9, 3.924333164407075*^9}, {3.924333348997123*^9, 
  3.9243333648288*^9}, {3.92433339937669*^9, 3.924333407094001*^9}, {
  3.924334127332384*^9, 3.9243341289026213`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"c58d977c-9155-4ce1-acf2-d20e338bba62"],

Cell[BoxData["121"], "Output",
 CellChangeTimes->{3.924333407454679*^9, 3.924334129334689*^9, 
  3.924364626866783*^9, 3.9243649069813013`*^9, 3.924848617140798*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"89a14a65-2288-44ac-981f-e1732a8326bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", "FiveDeg", "]"}]], "Input",
 CellChangeTimes->{{3.924334646871792*^9, 3.924334651477222*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"c29a712c-2195-4c56-9e25-bc59cd0efce5"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{3.924334656262931*^9, 3.9243646318556147`*^9, 
  3.9243649131103783`*^9, 3.924848623998576*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"2ec1e3a5-f530-4468-81df-73fa35f898ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modShP", "[", "FiveDeg", "]"}]], "Input",
 CellChangeTimes->{{3.924364638600812*^9, 3.924364641128416*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"2a2b77e9-2b8f-47c6-b92a-e2a29c09c8be"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9243646452656918`*^9, 3.924364917028845*^9, 
  3.924848629683392*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"70ea5175-7d50-493b-b39b-dd079bebb747"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr35", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
       "-", 
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "c", ",", "f"}], 
       "]"}]}], "//", "depth2SimpZagier"}], "//", "canfac"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr35dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr35", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule35", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":>", " ", 
    RowBox[{
     RowBox[{"Fi", "[", 
      RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "c", ",", "f"}], "]"}], 
     " ", "+", " ", 
     RowBox[{"expr35dp2", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
  3.9061124461414537`*^9, 3.9061124480174923`*^9}, {3.924333608442996*^9, 
  3.924333637948141*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"e0c93509-590e-4a35-99c9-b4f68583bc6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr36", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
       "-", 
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "f", ",", "d", ",", "e", ",", "c"}], 
       "]"}]}], "//", "depth2SimpZagier"}], "//", "canfac"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr36dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr36", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule36", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":>", " ", 
    RowBox[{
     RowBox[{"Fi", "[", 
      RowBox[{"a", ",", "b", ",", "f", ",", "d", ",", "e", ",", "c"}], "]"}], 
     " ", "+", " ", 
     RowBox[{"expr36dp2", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
  3.906112411893906*^9, 3.90611241853722*^9}, {3.906112463758135*^9, 
  3.906112469372663*^9}, {3.924333719637609*^9, 3.9243337567620783`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"f6ce907a-c1ae-4723-92e5-563b2344d713"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr56", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
       "-", 
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], 
       "]"}]}], "//", "depth2SimpZagier"}], "//", "canfac"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr56dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr56", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule56", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":>", " ", 
    RowBox[{
     RowBox[{"Fi", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], "]"}], 
     " ", "+", " ", 
     RowBox[{"expr56dp2", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
  3.906112411893906*^9, 3.90611241853722*^9}, {3.906112463758135*^9, 
  3.906112500796958*^9}, {3.924333729967243*^9, 3.9243337596927*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"2f079594-ba60-4a1c-9ca3-96c1d6c90d51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr12", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
       "+", 
      RowBox[{"F", "[", 
       RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", "e", ",", "f"}], 
       "]"}]}], "//", "depth2SimpZagier"}], "//", "canfac"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr12dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr12", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule12", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":>", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Fi", "[", 
       RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", "e", ",", "f"}], 
       "]"}]}], " ", "+", " ", 
     RowBox[{"expr12dp2", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
  3.906112411893906*^9, 3.90611241853722*^9}, {3.906112463758135*^9, 
  3.906112500796958*^9}, {3.90611256251792*^9, 3.906112569420396*^9}, {
  3.906112774670403*^9, 3.906112775029016*^9}, {3.924334251492388*^9, 
  3.924334266131535*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"000cd1dd-cd27-444c-8b7f-8573700bf878"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exoticOrig", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], ",", 
              RowBox[{"x", "[", "4", "]"}], ",", 
              RowBox[{"x", "[", "2", "]"}], ",", 
              RowBox[{"x", "[", "1", "]"}], ",", 
              RowBox[{"x", "[", "6", "]"}], ",", 
              RowBox[{"x", "[", "p", "]"}]}], "]"}], " ", "-", " ", 
            RowBox[{"F", "[", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], ",", 
              RowBox[{"x", "[", "2", "]"}], ",", 
              RowBox[{"x", "[", "3", "]"}], ",", 
              RowBox[{"x", "[", "4", "]"}], ",", 
              RowBox[{"x", "[", "p", "]"}], ",", 
              RowBox[{"x", "[", "6", "]"}]}], "]"}], " ", "-", " ", 
            "FiveDeg"}], ")"}], "//", "toKnown"}], "//", "makeDeg1x"}], "//", 
        "depth2SimpZagier"}], "//", "canfac"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"x", "[", "p", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "5", "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exoticOrigDp2", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
   "]"}], " ", ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"-", "exoticOrig"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleExoticOrig", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], " ", ":>", " ", 
    RowBox[{
     RowBox[{"Fi", "[", 
      RowBox[{"c", ",", "d", ",", "b", ",", "a", ",", "f", ",", "e"}], "]"}], 
     "  ", "+", " ", 
     RowBox[{"exoticOrigDp2", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9243334195239153`*^9, 3.924333440187907*^9}, {
  3.9243338412486963`*^9, 3.924334085132244*^9}, {3.9243341375053787`*^9, 
  3.9243341427627993`*^9}, {3.92433916453303*^9, 3.9243391839999657`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"1510bb5b-c925-4218-8af2-8f8f4e9eaf45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "expr12", ",", " ", "expr35", ",", " ", "expr36", ",", " ", "expr56", ",", 
    " ", "exoticOrig"}], "}"}], "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.924333764136675*^9, 3.924333777860983*^9}, {
  3.924334290751697*^9, 3.924334292033629*^9}, {3.924339142946159*^9, 
  3.9243391522394*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"fae68ba6-faaa-463d-ab8f-afa1101ef8d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.924333769137273*^9, 3.9243337781561823`*^9}, 
   3.924334292488696*^9, {3.924339139437463*^9, 3.9243391855567904`*^9}, 
   3.924364633605056*^9, 3.924364918596637*^9, 3.924848631212686*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"dae40cf1-8767-4442-b768-5211dcf156f5"]
}, Open  ]],

Cell["\<\
For convenience, we look at the following version of the exotic symmetry, \
which acts only as (14)(23) double-transposition.\
\>", "Text",
 CellChangeTimes->{{3.924339952016863*^9, 
  3.924339979418874*^9}},ExpressionUUID->"c341369b-f4de-4b2d-81fc-\
6d1f7f9e5394"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleExotic", " ", "=", " ", 
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], " ", "\[RuleDelayed]", " ", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Fi", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
           "]"}], "/.", "ruleExoticOrig"}], "/.", "rule12"}], "/.", 
        "rule56"}], "//", "depth1Simp"}], "//", "canfac"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.92433415545389*^9, 3.924334156993752*^9}, {
  3.9243341930597553`*^9, 3.924334230074236*^9}, {3.9243342969234247`*^9, 
  3.924334390189313*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"82f8a846-cc04-4beb-aacf-82ed753771bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ganglFormula", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Fi", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
          "]"}], " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Fi", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                    "]"}], "/.", "ruleExotic"}], "/.", "rule36"}], "/.", 
                    "ruleExotic"}], "/.", "rule12"}], "/.", "ruleExotic"}], "/.",
                    "rule35"}], "\[IndentingNewLine]", "/.", "rule56"}], 
                 "\[IndentingNewLine]", "/.", "rule35"}], "/.", 
                "ruleExotic"}], "/.", "rule12"}], "/.", "ruleExotic"}], "/.", 
             "rule36"}], "/.", "ruleExotic"}], "\[IndentingNewLine]", "/.", 
           "rule12"}], ")"}]}], ")"}]}], "//", "depth1Simp"}], "//", 
     "canfac"}], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9061123086946697`*^9, 3.906112312124222*^9}, {
   3.9061123504951763`*^9, 3.9061123717486897`*^9}, {3.906112423213729*^9, 
   3.9061124232921886`*^9}, {3.906112474788451*^9, 3.9061125419002943`*^9}, 
   3.924333731454379*^9, {3.924334429918414*^9, 3.924334466908538*^9}, {
   3.924334497656088*^9, 3.9243345825344887`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"e92f749c-b3bc-4b48-8b29-2f6022080c52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ganglFormula", "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.9243399851027803`*^9, 3.9243399874363422`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"e4dde5a2-9ae2-4b26-9d50-7dbf9b1fc19a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Fi", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.924339987796245*^9, 3.92436463533636*^9, 
  3.924364920008086*^9, 3.924848633372719*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"4840c6c9-0ec6-4c9f-9372-59b0ffe814a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ganglFormula", "/.", 
   RowBox[{"Fi", "\[Rule]", "F"}]}], "//", "Print"}]], "Input",
 CellChangeTimes->{{3.924334561178247*^9, 3.924334586341813*^9}, {
  3.924334623104384*^9, 3.924334623997854*^9}, {3.9243646760638533`*^9, 
  3.92436467702529*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"263d881c-609d-4a88-b1e3-d04a5654bc12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "d"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "f"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "3"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   FractionBox["11", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"e", "-", "f"}], ")"}]}]], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"e", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "3"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{
   RowBox[{
    RowBox[{"Lix", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}]}]], "Print",
 CellChangeTimes->{3.92436467743598*^9, 3.924364920131172*^9, 
  3.924848788995182*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"4132d001-2df5-42fd-95e1-f1133b1cb11b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ganglFormula", "/.", 
   RowBox[{"Fi", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.924848826634609*^9, 3.924848834047296*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"9ad21f1f-8b95-4d1f-b85d-58befe334a0d"],

Cell[BoxData["303"], "Output",
 CellChangeTimes->{3.924848834446125*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"f03db568-6059-4b7a-94d3-01ac9a75e703"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"testIdentity", "[", 
  RowBox[{
   RowBox[{"ganglFormula", "/.", 
    RowBox[{"Fi", "\[Rule]", "F"}]}], "//", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.9243346264089823`*^9, 3.924334627861476*^9}, {
  3.924340018855431*^9, 3.924340027995716*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"dcf18287-1c19-449a-a467-40720b2c0aec"],

Cell[BoxData[
 RowBox[{"$PASSES", "[", "1000", "]"}]], "Output",
 CellChangeTimes->{
  3.924334629368156*^9, {3.924339219431939*^9, 3.9243392471831493`*^9}, {
   3.924340021576095*^9, 3.924340048969028*^9}, 3.9243647010546703`*^9, 
   3.924364941113909*^9, 3.924848858379484*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"a87d49c4-44f9-4f0e-896b-7968d34d8061"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"modShP", "[", 
   RowBox[{
    RowBox[{"ganglFormula", "/.", 
     RowBox[{"Fi", "\[Rule]", "F"}]}], "//", "Expand"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9243392514014807`*^9, 3.9243392572887077`*^9}, {
  3.924362580108776*^9, 3.924362582928454*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"d2478b68-95d8-4ed3-b862-4dada303d909"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90.478306`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9243393446898317`*^9, 3.924362655287871*^9, 
  3.9243647758561563`*^9, 3.924365016753127*^9, 3.924848949183662*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"d87fa9c9-e806-4cd1-93be-3c3d95efd731"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ganglFormulaShort", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "2", "]"}], "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "e"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "-", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "e"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}], " ", "+", " ", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "3"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"e", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "e"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Lix", "[", "0", "]"}], "[", "4", "]"}], "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "e"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "f"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e", "-", "f"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "f"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"c", "-", "f"}], ")"}], "3"]}]]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.924339742534617*^9, 3.924339757593522*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"c65d6518-4ed3-48db-b950-7739bf3e126d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ganglFormulaShort", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Lix", "[", "2", "]"}], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"0", "&"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.924848826634609*^9, 3.924848846746916*^9}, {
  3.924848952156296*^9, 3.924848954691139*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"93ee40d9-d741-43b2-91bd-20a80216c0de"],

Cell[BoxData["159"], "Output",
 CellChangeTimes->{3.924848834446125*^9, 3.924848949915442*^9, 
  3.924848989962191*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"3c7085a8-d14a-41b3-9d4f-c411f052c2d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"modShP", "[", "ganglFormulaShort", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.924339760830537*^9, 3.92433976522365*^9}, {
  3.9243626218127317`*^9, 3.924362624259789*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"51e2aaf9-fcde-48c9-83a6-aee6e28d01d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"38.927364`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.924339793296483*^9, 3.9243626878587723`*^9, 
  3.924364807141799*^9, 3.924365047808216*^9, 3.924848989110358*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"285d200a-61ef-4713-8992-36d9b3ff08e5"]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{960., 1052.25},
WindowMargins->{{-960, Automatic}, {206.25, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f25f70d0-fbca-4931-bb8d-c73eb365c27e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 826, 16, 94, "Text",ExpressionUUID->"065bacdf-4c18-4b4e-a26d-ff72687dbb44"],
Cell[1387, 38, 646, 15, 45, "Text",ExpressionUUID->"b91fd616-a30d-46ae-8967-2787b06b6176"],
Cell[2036, 55, 765, 14, 55, "Input",ExpressionUUID->"fa8e7aff-4005-4077-b0f8-984c2149e599"],
Cell[CellGroupData[{
Cell[2826, 73, 168, 2, 50, "Section",ExpressionUUID->"5900b927-8447-4adb-8998-dd2794b91382"],
Cell[2997, 77, 2685, 71, 119, "Input",ExpressionUUID->"4f00162d-63e5-431f-acbb-07775c553971"],
Cell[5685, 150, 2515, 66, 103, "Input",ExpressionUUID->"b308c97c-a0f8-461d-b511-61badcb139ae"],
Cell[8203, 218, 850, 23, 22, "Input",ExpressionUUID->"d0df0019-2ade-4a36-a6e2-1ca4bbd6d397"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9090, 246, 185, 3, 50, "Section",ExpressionUUID->"2774fb9f-5774-4fec-b7c1-17366e8866c9"],
Cell[9278, 251, 243, 4, 22, "Input",ExpressionUUID->"dcdf55d4-479b-4df8-ad7e-e355c2b63c21"],
Cell[9524, 257, 1178, 32, 39, "Input",ExpressionUUID->"ee2645f0-722d-44f6-8f4f-5c5e525fa1a5"],
Cell[10705, 291, 253, 6, 27, "Text",ExpressionUUID->"324eaa02-e162-400c-a854-307516603939"],
Cell[10961, 299, 4622, 129, 106, "Input",ExpressionUUID->"13282c35-2e53-4499-83a4-80b3555da72a"],
Cell[15586, 430, 672, 17, 22, "Input",ExpressionUUID->"fda0f919-f2ab-490b-abd4-ea6e09fdeef1"],
Cell[16261, 449, 706, 20, 39, "Input",ExpressionUUID->"e695122e-c77a-45c5-a8c6-756551f899bc"],
Cell[16970, 471, 1307, 34, 39, "Input",ExpressionUUID->"1c1d1d74-d3eb-4280-b1b1-1bdcdcb4f148"],
Cell[18280, 507, 444, 11, 22, "Input",ExpressionUUID->"7577b7ba-0221-409d-9116-9d3c9d3d36a3"],
Cell[18727, 520, 1699, 48, 39, "Input",ExpressionUUID->"0e057d3d-8d89-4277-a8ea-878ec5060a92"],
Cell[20429, 570, 1199, 34, 39, "Input",ExpressionUUID->"10044a0b-39c8-4e04-a666-a4796508488b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21665, 609, 268, 6, 50, "Section",ExpressionUUID->"e7186e89-c128-4c46-962f-4200c92ca385"],
Cell[21936, 617, 756, 18, 22, "Input",ExpressionUUID->"dc22d060-5f2e-4de1-90cd-b8f25a56410e"],
Cell[22695, 637, 1311, 31, 24, "Input",ExpressionUUID->"5ff195f8-801c-4133-9135-bbeafa40b180"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24043, 673, 341, 7, 50, "Section",ExpressionUUID->"97234f3b-939d-492d-b243-95d1c07f7265"],
Cell[24387, 682, 798, 23, 55, "Input",ExpressionUUID->"3ec797ce-46db-402f-8d4b-04b71e078093"],
Cell[25188, 707, 444, 9, 27, "Text",ExpressionUUID->"3cb47d9b-f67e-4524-aa21-0e1ef2e6b00b"],
Cell[25635, 718, 5365, 161, 87, "Input",ExpressionUUID->"0507a04c-850b-493c-94e5-0919a0ecbefc"],
Cell[31003, 881, 28332, 603, 1960, "Input",ExpressionUUID->"248fcd25-a011-4326-941d-413307f59ae9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59372, 1489, 291, 4, 50, "Section",ExpressionUUID->"34762755-8abb-4637-a385-b86da2aa8056"],
Cell[59666, 1495, 1650, 49, 39, "Input",ExpressionUUID->"3ddf7a45-7dc9-44e3-8cf5-decc82f8d71e"],
Cell[61319, 1546, 5640, 134, 87, "Input",ExpressionUUID->"8be239ae-3d93-4c9d-9063-7d2d96bd40d2"],
Cell[66962, 1682, 2036, 54, 87, "Input",ExpressionUUID->"092de383-77ff-413f-b7b0-5450d3b12a8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69035, 1741, 268, 7, 50, "Section",ExpressionUUID->"bb387e84-588c-4f3d-82c3-d48faa058a0c"],
Cell[69306, 1750, 2360, 70, 54, "Input",ExpressionUUID->"66216ae2-13be-491e-88c3-fb55ef7248e7"],
Cell[71669, 1822, 366, 9, 22, "Input",ExpressionUUID->"15627289-45fe-4511-b29a-a16bfbede2c0"],
Cell[72038, 1833, 1111, 29, 22, "Input",ExpressionUUID->"3d34e756-221c-462e-92e5-478c26b5be09"],
Cell[73152, 1864, 276, 6, 22, "Input",ExpressionUUID->"63eb2375-887e-438f-8917-f28e9bd51721"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73465, 1875, 253, 4, 50, "Section",ExpressionUUID->"96e8dad1-d86f-4716-bda7-93b3cebd8b7a"],
Cell[73721, 1881, 2414, 54, 71, "Input",ExpressionUUID->"d58e5407-4eb9-471e-bcb8-f4bca9db561d"],
Cell[76138, 1937, 792, 22, 29, "Text",ExpressionUUID->"9fd1369b-b911-420e-84a3-903d753d64f6"],
Cell[76933, 1961, 778, 15, 55, "Input",ExpressionUUID->"2076e31f-80b0-4936-b935-11d327ede351"],
Cell[77714, 1978, 969, 17, 119, "Input",ExpressionUUID->"73c845f9-2316-4f9b-9e8d-de7ed4d4d711"],
Cell[78686, 1997, 564, 15, 22, "Input",ExpressionUUID->"033d6d22-cc96-46a5-990e-dbbb63c9473b"],
Cell[79253, 2014, 1513, 42, 22, "Input",ExpressionUUID->"836c7cfa-669e-451d-a6a1-7d7bf68ce11d"],
Cell[CellGroupData[{
Cell[80791, 2060, 341, 7, 22, "Input",ExpressionUUID->"72117791-e118-4ee1-ab04-29cafa8a563e"],
Cell[81135, 2069, 247, 5, 25, "Output",ExpressionUUID->"1ff8859d-bb1e-47ff-acfe-9b26f3199482"]
}, Open  ]],
Cell[81397, 2077, 1710, 42, 39, "Input",ExpressionUUID->"6e0e5540-5059-4561-a6ff-e49aa37264e3"],
Cell[83110, 2121, 217, 4, 27, "Text",ExpressionUUID->"1f074623-2f52-415b-ac84-68ee0bbc1a36"],
Cell[CellGroupData[{
Cell[83352, 2129, 372, 8, 22, "Input",ExpressionUUID->"1dda12f2-7258-49fa-a991-aeed7a15c0df"],
Cell[83727, 2139, 2881, 69, 89, "Output",ExpressionUUID->"3581ea28-ea27-4008-b317-8178fe99ea19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86645, 2213, 372, 8, 22, "Input",ExpressionUUID->"f4bdd958-046f-42e8-9d02-5c9004ade1c3"],
Cell[87020, 2223, 11606, 279, 89, "Output",ExpressionUUID->"096b658d-3d56-4f9f-95f4-fdf2d4fe4497"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98675, 2508, 240, 6, 50, "Section",ExpressionUUID->"786cfea5-08d3-454e-8180-7718b07fac7b"],
Cell[98918, 2516, 2349, 61, 103, "Input",ExpressionUUID->"8cfee381-8b16-4255-a9d1-e97b6a3343e7"],
Cell[101270, 2579, 2934, 68, 119, "Input",ExpressionUUID->"d8846424-c9c5-43f7-a636-75c426dbf18d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104241, 2652, 231, 4, 50, "Section",ExpressionUUID->"a798c892-0335-4e36-8555-6e31fb0353a6"],
Cell[104475, 2658, 2920, 80, 166, "Input",ExpressionUUID->"044f09f8-cd10-4887-a13f-e86615509b5e"],
Cell[107398, 2740, 619, 16, 22, "Input",ExpressionUUID->"941e7cad-38ec-4de6-9394-c3a7ef9419cc"],
Cell[108020, 2758, 806, 20, 22, "Input",ExpressionUUID->"93b353d5-95ae-4378-8197-f358487bf89e"],
Cell[108829, 2780, 1054, 30, 22, "Input",ExpressionUUID->"6b1a2a74-97c8-4b4c-b316-a1409de7aa08"],
Cell[109886, 2812, 2179, 49, 182, "Input",ExpressionUUID->"cc99014a-e86b-478c-bb25-f61a1580a055"],
Cell[112068, 2863, 2715, 65, 103, "Input",ExpressionUUID->"e42e3238-1177-4e40-abc0-fed230f99837"],
Cell[114786, 2930, 663, 17, 22, "Input",ExpressionUUID->"27e14a35-4770-4bb2-9750-da5c971b1cdf"],
Cell[115452, 2949, 433, 12, 22, "Input",ExpressionUUID->"30aa1fb8-8181-4535-b676-7d492d11cebb"],
Cell[115888, 2963, 2217, 52, 41, "Input",ExpressionUUID->"200e3585-c0f9-4a4e-9ea6-bf2b31142e6a"],
Cell[118108, 3017, 2248, 61, 41, "Input",ExpressionUUID->"e4353e74-6af9-48b1-8c99-9789daeba570"],
Cell[120359, 3080, 2601, 66, 57, "Input",ExpressionUUID->"00f5ae32-3597-4c16-a04f-66bc66bb9e1d"],
Cell[122963, 3148, 3821, 107, 55, "Input",ExpressionUUID->"fab98d1d-4c53-47c0-9954-63a9fe7c38f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126821, 3260, 513, 14, 51, "Section",ExpressionUUID->"7a4d1a13-60f6-4e09-b739-725cd1d6fbe4"],
Cell[127337, 3276, 5753, 131, 361, "Input",ExpressionUUID->"a6af13b9-2312-4428-8a32-e1842f435aa3"],
Cell[133093, 3409, 1573, 44, 87, "Input",ExpressionUUID->"e7d5e91e-e2f4-4aab-876a-c47f1c1c819d"],
Cell[134669, 3455, 430, 8, 22, "Input",ExpressionUUID->"f2c1effb-8650-4b1c-83c5-4f0ee5724d04"],
Cell[CellGroupData[{
Cell[135124, 3467, 567, 15, 22, "Input",ExpressionUUID->"df808f95-aded-4117-a947-269fa6ba283f"],
Cell[135694, 3484, 518, 8, 25, "Output",ExpressionUUID->"c88d1a63-ce9a-4470-a710-62dc9636c231"]
}, Open  ]],
Cell[136227, 3495, 665, 17, 55, "Input",ExpressionUUID->"5417df76-5cdc-4d6f-a6c3-32dfd27bccfb"],
Cell[CellGroupData[{
Cell[136917, 3516, 380, 6, 22, "Input",ExpressionUUID->"e927a112-b36c-4dbb-a16f-1b2d96185207"],
Cell[137300, 3524, 506, 8, 25, "Output",ExpressionUUID->"41bfe2ac-bcbc-497d-a604-5dfa4255dbdb"]
}, Open  ]],
Cell[137821, 3535, 1731, 40, 55, "Input",ExpressionUUID->"c5af9780-e766-4a24-badf-c4ad123afa0b"],
Cell[139555, 3577, 804, 20, 22, "Input",ExpressionUUID->"e86539dc-f926-4074-bbbc-24db4c6e4d77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140396, 3602, 246, 4, 50, "Section",ExpressionUUID->"b6e55cc9-ec70-4b88-845a-5777b58bd2fd"],
Cell[140645, 3608, 562, 10, 27, "Text",ExpressionUUID->"4aa24237-bb88-48af-98bc-f5b707f04afc"],
Cell[141210, 3620, 1133, 18, 22, "Input",ExpressionUUID->"376e5979-f5f2-4dbd-b8ed-e01928cd8a5b"],
Cell[142346, 3640, 340, 7, 27, "Text",ExpressionUUID->"f74acae8-eb5e-44cc-aebc-01b6ed088527"],
Cell[CellGroupData[{
Cell[142711, 3651, 266, 4, 22, "Input",ExpressionUUID->"9c4b0b44-1034-4914-9308-4547750839ca"],
Cell[142980, 3657, 347, 5, 25, "Output",ExpressionUUID->"4fa6e99e-3c02-428d-bbdf-840c3f925fc9"]
}, Open  ]],
Cell[143342, 3665, 265, 6, 27, "Text",ExpressionUUID->"df99bae7-2d2c-4da9-8341-2e2257733ad6"],
Cell[143610, 3673, 637, 16, 39, "Input",ExpressionUUID->"277a29a2-f22f-4eab-a04d-ebe85e0c5054"],
Cell[CellGroupData[{
Cell[144272, 3693, 314, 5, 22, "Input",ExpressionUUID->"ef79979e-73a3-4027-85c4-0e807024155a"],
Cell[144589, 3700, 1160, 32, 31, "Print",ExpressionUUID->"c0416e62-0de0-4c85-b69b-4b3c73e34b8d"],
Cell[145752, 3734, 391, 6, 25, "Output",ExpressionUUID->"553c6e99-0a01-40df-a93f-cbf7a2644387"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146180, 3745, 211, 3, 22, "Input",ExpressionUUID->"2f0ff53f-5280-45e0-bd8e-88d473b45dff"],
Cell[146394, 3750, 220, 3, 25, "Output",ExpressionUUID->"3135c363-3fd5-4691-aacc-d8ade9908186"]
}, Open  ]],
Cell[146629, 3756, 1094, 30, 22, "Input",ExpressionUUID->"0a37c859-5147-4379-b79a-bf3f636b7f03"],
Cell[147726, 3788, 915, 22, 22, "Input",ExpressionUUID->"30613b91-d890-482e-bbd7-883f66340086"],
Cell[148644, 3812, 751, 21, 22, "Input",ExpressionUUID->"2e2cfd8c-4eeb-411f-9896-65e6d9279a95"],
Cell[149398, 3835, 418, 9, 22, "Input",ExpressionUUID->"dfcdf078-68d9-4e26-9782-b3aadc788d03"],
Cell[149819, 3846, 452, 10, 22, "Input",ExpressionUUID->"72f74430-804d-41e2-97a5-0afdb937d45b"],
Cell[150274, 3858, 904, 23, 22, "Input",ExpressionUUID->"ebc60461-b565-4d56-a85a-f94757402fa3"],
Cell[151181, 3883, 454, 10, 22, "Input",ExpressionUUID->"dfa9a224-deb3-4eb3-ba8b-af7b509a786b"],
Cell[151638, 3895, 313, 7, 27, "Text",ExpressionUUID->"d1a0b5c0-14b8-45f5-b051-45cd3855bb31"],
Cell[CellGroupData[{
Cell[151976, 3906, 819, 20, 22, "Input",ExpressionUUID->"6c730b13-f015-48a0-9ec8-f1413f194b3b"],
Cell[152798, 3928, 465, 6, 25, "Output",ExpressionUUID->"7616e8e8-17a8-4f7a-b084-1f5a8d6a53db"]
}, Open  ]],
Cell[153278, 3937, 428, 8, 39, "Text",ExpressionUUID->"57d8fa13-b8e5-4cc5-ae28-487908635f40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153743, 3950, 417, 11, 51, "Section",ExpressionUUID->"cec32219-ec36-4698-994c-d126f1aac260"],
Cell[154163, 3963, 541, 14, 22, "Input",ExpressionUUID->"7e01b8ab-9b19-4508-b087-69da1082e30e"],
Cell[CellGroupData[{
Cell[154729, 3981, 1101, 25, 22, "Input",ExpressionUUID->"63799768-d0fe-406e-90cd-1e09a600fd21"],
Cell[155833, 4008, 9851, 262, 126, "Output",ExpressionUUID->"51de50e1-41b4-482e-a7b1-d19a25712b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165721, 4275, 372, 7, 22, "Input",ExpressionUUID->"68ea9241-eed2-48ec-bf43-ff1da37c4c9f"],
Cell[166096, 4284, 14337, 477, 139, "Output",ExpressionUUID->"ead415f2-7283-49ba-aacd-e7ebfd9776b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180470, 4766, 461, 9, 22, "Input",ExpressionUUID->"313442bf-c599-4850-8d2d-b7dc390ba2bc"],
Cell[180934, 4777, 4171, 136, 41, "Output",ExpressionUUID->"510e388e-0d78-45f3-83b6-3f453006b0c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185142, 4918, 206, 3, 22, "Input",ExpressionUUID->"47b12792-1c1c-43fb-b504-71ba219b93bf"],
Cell[185351, 4923, 809, 23, 25, "Output",ExpressionUUID->"7e7880cc-582b-4e52-b5d6-636969e514df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186197, 4951, 1141, 28, 22, "Input",ExpressionUUID->"216ba15a-b098-4ffb-ba66-fa6e9e5053ba"],
Cell[187341, 4981, 1027, 26, 39, "Output",ExpressionUUID->"9b9535f8-c020-42b1-99a1-f4032cb7de42"]
}, Open  ]],
Cell[188383, 5010, 385, 8, 22, "Input",ExpressionUUID->"d491b39e-cd6a-4d0e-b425-6d30f8af02f6"],
Cell[CellGroupData[{
Cell[188793, 5022, 461, 11, 22, "Input",ExpressionUUID->"66e59f02-ac83-4b14-be84-027f2e304f36"],
Cell[189257, 5035, 790, 22, 25, "Output",ExpressionUUID->"a8badb88-7a51-47f7-b150-064e40c97196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190084, 5062, 222, 4, 22, "Input",ExpressionUUID->"a8ebabdb-fc56-4daa-ada3-b3bd10fcc954"],
Cell[190309, 5068, 400, 7, 25, "Output",ExpressionUUID->"b5826acc-ee50-4688-8d46-49c7d19aa8d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190746, 5080, 212, 4, 22, "Input",ExpressionUUID->"4bb7df14-97e4-486a-b22b-5a226458b27f"],
Cell[190961, 5086, 363, 6, 25, "Output",ExpressionUUID->"8bc304df-4d4c-4a72-a08c-e8242ddec515"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191373, 5098, 422, 11, 51, "Section",ExpressionUUID->"0804ba05-02eb-496e-baf0-2089c866af6d"],
Cell[191798, 5111, 556, 15, 22, "Input",ExpressionUUID->"30ba7499-ad21-4e36-92e6-25d74b6406b1"],
Cell[CellGroupData[{
Cell[192379, 5130, 1060, 25, 22, "Input",ExpressionUUID->"ca1b6025-a2c9-479a-9d79-c8dc83db0434"],
Cell[193442, 5157, 8308, 226, 136, "Output",ExpressionUUID->"c3e7cb6a-6907-4977-9c1b-aeca4ba19f0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201787, 5388, 422, 8, 22, "Input",ExpressionUUID->"837d3676-57c3-43ea-a226-1c4f9171c27b"],
Cell[202212, 5398, 3174, 102, 41, "Output",ExpressionUUID->"76ca275c-c78c-4d0d-bb86-b737894edd84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205423, 5505, 512, 11, 22, "Input",ExpressionUUID->"b06f3e97-902a-4466-bed3-5adb1d41498e"],
Cell[205938, 5518, 3264, 104, 41, "Output",ExpressionUUID->"f5d1b30f-7500-4a98-9cfa-ad19087eb1f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209239, 5627, 1308, 32, 22, "Input",ExpressionUUID->"d29a73c8-6e43-4a3d-a8ac-e053fd718499"],
Cell[210550, 5661, 1010, 27, 39, "Output",ExpressionUUID->"9649da45-7661-4a51-839b-5c11c4ecb0b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211597, 5693, 321, 8, 22, "Input",ExpressionUUID->"0f4bdfcb-6173-464b-8b4c-0b1b2b262348"],
Cell[211921, 5703, 721, 21, 25, "Output",ExpressionUUID->"c6c559b2-ab88-4108-8ce7-109eb5d46bc3"]
}, Open  ]],
Cell[212657, 5727, 436, 10, 22, "Input",ExpressionUUID->"fa1d7661-8e15-44db-b701-d896e33142e9"],
Cell[CellGroupData[{
Cell[213118, 5741, 461, 12, 22, "Input",ExpressionUUID->"a58ddb46-74eb-4763-be62-286ec1ed2eb6"],
Cell[213582, 5755, 1790, 54, 41, "Output",ExpressionUUID->"0c0b320f-e53b-4ad9-bf59-163885cb1ac1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215409, 5814, 270, 5, 22, "Input",ExpressionUUID->"bf0393a3-189e-4df9-9ceb-48e12339886f"],
Cell[215682, 5821, 398, 7, 25, "Output",ExpressionUUID->"5ff8a3e0-28aa-485a-bcc0-03100cae565a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216117, 5833, 261, 5, 22, "Input",ExpressionUUID->"20aa7c2c-faf5-4812-adcb-35fd5d0c602d"],
Cell[216381, 5840, 364, 6, 25, "Output",ExpressionUUID->"d7707d0e-b6b6-43ba-b659-96570e7c75eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216794, 5852, 264, 4, 50, "Section",ExpressionUUID->"f9880a6a-e95d-4f65-a05f-df777bc20c51"],
Cell[CellGroupData[{
Cell[217083, 5860, 646, 17, 22, "Input",ExpressionUUID->"55627453-4bd0-485b-bc05-8a4c2c4eaf7f"],
Cell[217732, 5879, 1015, 29, 39, "Output",ExpressionUUID->"1e39707f-3fbe-4904-982d-d6764bdd528c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218784, 5913, 216, 4, 22, "Input",ExpressionUUID->"48b877de-1fbf-49ad-b08e-487dad75ae15"],
Cell[219003, 5919, 257, 5, 25, "Output",ExpressionUUID->"c2729b30-1bfa-4147-932c-def1a2dba1b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219297, 5929, 210, 4, 22, "Input",ExpressionUUID->"c84eb237-2ff1-4827-b944-b39b4adb61dc"],
Cell[219510, 5935, 224, 4, 25, "Output",ExpressionUUID->"1b9942d4-cde2-4be0-bb66-f52ae40f3bf4"]
}, Open  ]],
Cell[219749, 5942, 330, 8, 22, "Input",ExpressionUUID->"cb4f7fdf-aabe-4f90-9c48-5b6fa58f3307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220116, 5955, 722, 22, 51, "Section",ExpressionUUID->"9cbc8686-1c24-4d32-aa50-99e641c8835b"],
Cell[220841, 5979, 523, 14, 22, "Input",ExpressionUUID->"8d228018-a600-48f3-9eb3-82aa25d7ae0a"],
Cell[CellGroupData[{
Cell[221389, 5997, 1055, 25, 22, "Input",ExpressionUUID->"8e3dfd9a-e741-40e8-a705-4332fa10ae38"],
Cell[222447, 6024, 8224, 224, 127, "Output",ExpressionUUID->"eed9433a-9690-47d3-aaa3-5776f8d4879e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230708, 6253, 568, 10, 22, "Input",ExpressionUUID->"4a291275-a0ed-4d22-b487-2333f1b162fd"],
Cell[231279, 6265, 6111, 203, 107, "Output",ExpressionUUID->"8bd610e2-9c5b-4541-aa3a-8844deb2904f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237427, 6473, 610, 12, 22, "Input",ExpressionUUID->"5560e7c0-3ca3-42b0-a6a2-b6454029300d"],
Cell[238040, 6487, 2984, 97, 74, "Output",ExpressionUUID->"f769d05c-96ed-434a-acc4-3f86fa2c0ff6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241061, 6589, 681, 18, 22, "Input",ExpressionUUID->"5376f919-35a4-4ee8-8d66-6a45edeaed06"],
Cell[241745, 6609, 955, 26, 39, "Output",ExpressionUUID->"d7fd4683-9648-4eea-94d9-ea7dc6f0dd3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242737, 6640, 247, 5, 22, "Input",ExpressionUUID->"8241a3de-f6ba-4f42-afde-969014bf50fa"],
Cell[242987, 6647, 282, 5, 25, "Output",ExpressionUUID->"61c8aeb5-c249-4691-83a5-1107acf582cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243306, 6657, 243, 5, 22, "Input",ExpressionUUID->"98a11bfc-289a-41be-8c97-94826cdc1e7e"],
Cell[243552, 6664, 251, 4, 25, "Output",ExpressionUUID->"5ccaa4c6-55dd-4617-95cc-b6b3fc20e483"]
}, Open  ]],
Cell[243818, 6671, 311, 7, 22, "Input",ExpressionUUID->"779da6bd-aea3-4db0-922d-42f9de6f08e3"],
Cell[CellGroupData[{
Cell[244154, 6682, 357, 9, 22, "Input",ExpressionUUID->"fb38a5e0-9896-45d1-a8be-389441bc2467"],
Cell[244514, 6693, 726, 22, 25, "Output",ExpressionUUID->"ec18143c-a01e-4771-8791-e57e9073e9f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245277, 6720, 499, 13, 22, "Input",ExpressionUUID->"20b2ab3d-ec74-42f3-9130-6e7ed3116b36"],
Cell[245779, 6735, 847, 26, 39, "Output",ExpressionUUID->"fb184a98-d105-4023-911b-17ca4c62aaa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246663, 6766, 272, 5, 22, "Input",ExpressionUUID->"73a7d1c5-fe4d-4444-9e0c-4d56fabb7fbe"],
Cell[246938, 6773, 258, 5, 25, "Output",ExpressionUUID->"56f58d13-48dc-435d-a8ea-c65004f3f8a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247233, 6783, 266, 5, 22, "Input",ExpressionUUID->"f2682a61-ef62-4bbd-83ca-c00fbff1b797"],
Cell[247502, 6790, 276, 5, 25, "Output",ExpressionUUID->"87a2e3e8-8b77-4a2c-b372-8831d47846e3"]
}, Open  ]],
Cell[247793, 6798, 313, 7, 22, "Input",ExpressionUUID->"b582529e-a45b-471e-a025-69e071b80073"],
Cell[248109, 6807, 1206, 33, 71, "Input",ExpressionUUID->"295035d3-7675-400b-afaa-e585a030d481"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249352, 6845, 517, 13, 51, "Section",ExpressionUUID->"61a66d12-ddb9-48df-b1d3-eadf1c257aee"],
Cell[249872, 6860, 570, 15, 22, "Input",ExpressionUUID->"bde05bf0-3edd-4290-87bc-be04f34e9c91"],
Cell[CellGroupData[{
Cell[250467, 6879, 1019, 25, 22, "Input",ExpressionUUID->"0238c8f2-d93e-4947-be23-7f31e9c41630"],
Cell[251489, 6906, 5300, 142, 127, "Output",ExpressionUUID->"cbdffad4-a7c4-4b54-9578-73b84d4ac9e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256826, 7053, 623, 11, 22, "Input",ExpressionUUID->"c53a2af3-32dd-4991-a04e-cb3ceb6c1053"],
Cell[257452, 7066, 14116, 469, 238, "Output",ExpressionUUID->"213507bf-9558-48ed-a4b1-e8cee43a00e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271605, 7540, 407, 10, 22, "Input",ExpressionUUID->"15f14977-0160-47c4-beaf-167140d606b5"],
Cell[272015, 7552, 7669, 253, 139, "Output",ExpressionUUID->"adb46007-dc70-4fbf-9c8b-1c0c6a719a4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279721, 7810, 1089, 28, 22, "Input",ExpressionUUID->"0f4537ef-1a43-4da1-b9fb-427e24bdca7c"],
Cell[280813, 7840, 2110, 65, 69, "Output",ExpressionUUID->"ff576ffc-df97-4950-b32e-1de15304006c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282960, 7910, 224, 4, 22, "Input",ExpressionUUID->"c6f137b6-5f34-4742-a494-aac22095ddf5"],
Cell[283187, 7916, 260, 5, 25, "Output",ExpressionUUID->"6106f1f8-010b-4d04-af9d-28aed8c980d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283484, 7926, 218, 4, 22, "Input",ExpressionUUID->"80ab3c22-f8ff-4f26-865a-bb357c574439"],
Cell[283705, 7932, 250, 4, 25, "Output",ExpressionUUID->"258e5453-3ba6-4f40-952e-e808ed277b74"]
}, Open  ]],
Cell[283970, 7939, 435, 10, 22, "Input",ExpressionUUID->"8349fd54-937a-4f9a-93c4-495112cc7a57"],
Cell[CellGroupData[{
Cell[284430, 7953, 467, 12, 22, "Input",ExpressionUUID->"bb276fb1-ad8f-486d-8ec9-0a14537c2638"],
Cell[284900, 7967, 1393, 44, 42, "Output",ExpressionUUID->"bc83cc4b-ed1f-4b93-87c8-c9bc0e278154"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286342, 8017, 573, 14, 51, "Section",ExpressionUUID->"c4f15ecf-2e50-49f3-893b-8d39aa09b135"],
Cell[286918, 8033, 671, 16, 22, "Input",ExpressionUUID->"73919543-a642-4fd7-8ee6-4dede6acb4ec"],
Cell[CellGroupData[{
Cell[287614, 8053, 1028, 26, 22, "Input",ExpressionUUID->"2de2e136-d61a-49d6-b630-68a861c2c228"],
Cell[288645, 8081, 5381, 144, 126, "Output",ExpressionUUID->"479a2eaa-1f25-417b-a238-6e50cbade68d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294063, 8230, 728, 12, 22, "Input",ExpressionUUID->"5080ad91-bd91-4f01-8441-24e902a11298"],
Cell[294794, 8244, 13168, 433, 205, "Output",ExpressionUUID->"b8ca86a0-819e-4b7c-a8bd-d69e4014f686"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307999, 8682, 462, 11, 22, "Input",ExpressionUUID->"e6189dbb-a509-4072-a174-1283b0de5a86"],
Cell[308464, 8695, 7626, 252, 139, "Output",ExpressionUUID->"afa8552e-ffc9-456f-8d14-3d6e3f75a61e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316127, 8952, 1195, 30, 22, "Input",ExpressionUUID->"5589cdb2-ad76-492b-bd70-159e3cfe9f54"],
Cell[317325, 8984, 2105, 65, 69, "Output",ExpressionUUID->"489bb508-f3db-475e-bf3e-472fa25b44c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319467, 9054, 253, 5, 22, "Input",ExpressionUUID->"2223be1c-ee51-4a0c-8bb8-27a18d814fd1"],
Cell[319723, 9061, 280, 5, 25, "Output",ExpressionUUID->"9d0d39ef-7bc5-44b6-a539-49c1425f2fe8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320040, 9071, 247, 5, 22, "Input",ExpressionUUID->"711d58b9-a691-4cd7-b851-24894e5607bf"],
Cell[320290, 9078, 276, 5, 25, "Output",ExpressionUUID->"b514c4f0-eeaf-46a1-85a5-7c7be23ac8a1"]
}, Open  ]],
Cell[320581, 9086, 495, 11, 22, "Input",ExpressionUUID->"c4402a25-ef49-480f-a7cc-397fa2165a17"],
Cell[CellGroupData[{
Cell[321101, 9101, 914, 23, 22, "Input",ExpressionUUID->"ae6852da-938e-47a8-8abb-3b0b57512e8d"],
Cell[322018, 9126, 1636, 48, 42, "Output",ExpressionUUID->"f4b550a0-d694-40da-b495-a4f213b44065"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[323703, 9180, 185, 3, 50, "Section",ExpressionUUID->"ed88317e-776c-49a7-8e8e-63091f8b6a42"],
Cell[323891, 9185, 228, 5, 27, "Text",ExpressionUUID->"0070b14c-02db-4fc3-8e6a-fd82c5a8adb1"],
Cell[CellGroupData[{
Cell[324144, 9194, 693, 15, 87, "Input",ExpressionUUID->"48c0e7d1-9ee2-4f6f-acb3-8a18576ef553"],
Cell[324840, 9211, 3240, 103, 91, "Output",ExpressionUUID->"2bf88fed-75ad-42d2-9333-9d1b1477af51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328117, 9319, 1107, 31, 22, "Input",ExpressionUUID->"cea1b313-c76a-45d2-81bc-4ae088eca98d"],
Cell[329227, 9352, 3568, 113, 91, "Output",ExpressionUUID->"d3d410d7-80f4-4c24-9c75-dd52564ce141"]
}, Open  ]],
Cell[332810, 9468, 323, 7, 27, "Text",ExpressionUUID->"973a3684-f1ab-4757-b905-d6e70e5034c1"],
Cell[333136, 9477, 496, 11, 22, "Input",ExpressionUUID->"da4b5e28-3039-4645-8003-7f4ec5f0d3ff"],
Cell[333635, 9490, 330, 7, 27, "Text",ExpressionUUID->"3bdb8479-5046-4ba4-a8c2-e9c2bab0231a"],
Cell[CellGroupData[{
Cell[333990, 9501, 864, 24, 22, "Input",ExpressionUUID->"c39483f8-8b2c-40f3-9951-73ab2ee62656"],
Cell[334857, 9527, 3261, 108, 108, "Output",ExpressionUUID->"59e284b9-5d77-45dc-b920-0baddab12d1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338155, 9640, 208, 4, 22, "Input",ExpressionUUID->"fdc166cb-321d-47e8-bb7d-49a89a4bd94d"],
Cell[338366, 9646, 298, 5, 25, "Output",ExpressionUUID->"37b97c72-b47a-45de-9835-5f4ef6244425"]
}, Open  ]],
Cell[338679, 9654, 213, 5, 27, "Text",ExpressionUUID->"71763cfe-3512-4740-bf16-35b4eeff694f"],
Cell[338895, 9661, 453, 13, 22, "Input",ExpressionUUID->"368f0601-7a97-409e-9680-41460e1ddddf"],
Cell[339351, 9676, 303, 7, 27, "Text",ExpressionUUID->"d739e40f-ae39-472a-bbe8-d9d1879b950b"],
Cell[339657, 9685, 797, 17, 87, "Input",ExpressionUUID->"5ae178e6-c70b-40c9-8d21-caa6b8aed53b"],
Cell[340457, 9704, 1211, 34, 22, "Input",ExpressionUUID->"85904845-8153-4a63-b113-831c688dddbb"],
Cell[341671, 9740, 502, 11, 22, "Input",ExpressionUUID->"7c160209-4534-4ff5-923c-3ecde794122d"],
Cell[CellGroupData[{
Cell[342198, 9755, 864, 24, 22, "Input",ExpressionUUID->"8e3d729c-7b1c-4f85-8e7d-9b714a7d1fa6"],
Cell[343065, 9781, 3283, 108, 108, "Output",ExpressionUUID->"5745ea2d-c648-468f-bc1f-38f81ca35a9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346385, 9894, 208, 4, 22, "Input",ExpressionUUID->"b0190839-2146-4fa8-9821-1a946932d6a6"],
Cell[346596, 9900, 343, 6, 25, "Output",ExpressionUUID->"8adac401-00db-4aed-b48b-d34cca5e1f8d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[346988, 9912, 496, 13, 51, "Section",ExpressionUUID->"ecea6273-7103-435f-8f99-c2f722565acb"],
Cell[347487, 9927, 554, 14, 22, "Input",ExpressionUUID->"58c16419-1a1c-465f-b41b-7bcdadd0bdf6"],
Cell[CellGroupData[{
Cell[348066, 9945, 1018, 25, 22, "Input",ExpressionUUID->"82e163c2-09c5-4f7e-bd7b-bfa5fc91a43c"],
Cell[349087, 9972, 9397, 252, 135, "Output",ExpressionUUID->"77f298ce-38d2-4bf7-9161-a29e28f29a23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358521, 10229, 273, 6, 22, "Input",ExpressionUUID->"19fb63a3-4d90-4d72-8147-d5e2a5a3a737"],
Cell[358797, 10237, 17953, 596, 271, "Output",ExpressionUUID->"48b45f46-d6fa-429a-9d8a-66a5ad16309e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376787, 10838, 483, 12, 22, "Input",ExpressionUUID->"637d4570-8d0c-4d30-b3c7-a24cc6cd70cf"],
Cell[377273, 10852, 13247, 439, 205, "Output",ExpressionUUID->"da57ce53-3148-4c71-9596-a2b88bb95fe3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390557, 11296, 1774, 46, 71, "Input",ExpressionUUID->"32f9a29c-8051-4be2-86ce-71992d4dbccd"],
Cell[392334, 11344, 15506, 509, 242, "Output",ExpressionUUID->"41c7012c-425f-4256-9f72-7a4e2cac097d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407877, 11858, 207, 4, 22, "Input",ExpressionUUID->"bfb2bebc-5176-47e2-9939-85fd3ae318ae"],
Cell[408087, 11864, 5207, 168, 111, "Output",ExpressionUUID->"a5524752-2924-4f4a-9355-39c824c40605"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413331, 12037, 1018, 28, 22, "Input",ExpressionUUID->"55cae254-95a5-4656-bd45-5cfc136ad629"],
Cell[414352, 12067, 3711, 127, 102, "Output",ExpressionUUID->"a3493c8e-9b75-4f5f-b3dc-5a93806e0daa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418100, 12199, 220, 4, 22, "Input",ExpressionUUID->"aa4d0fc3-d19e-41dc-883c-0e6803e45f8c"],
Cell[418323, 12205, 260, 5, 25, "Output",ExpressionUUID->"c7d85a62-2690-48ee-be06-5e03c8885cc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418620, 12215, 214, 4, 22, "Input",ExpressionUUID->"08053ac1-0a38-4ef4-ac70-fa560cb78840"],
Cell[418837, 12221, 224, 4, 25, "Output",ExpressionUUID->"1fd7164d-99d8-4c9c-973d-b5e190a8d194"]
}, Open  ]],
Cell[419076, 12228, 334, 8, 22, "Input",ExpressionUUID->"4c769ca3-1844-4a24-92c4-e8bbd90e85ae"],
Cell[419413, 12238, 459, 13, 22, "Input",ExpressionUUID->"6bb0e288-b723-42e6-8f83-10a6fb9a5385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419909, 12256, 182, 3, 50, "Section",ExpressionUUID->"da6b0ba5-0952-4083-86e6-fb099c745c2c"],
Cell[CellGroupData[{
Cell[420116, 12263, 732, 21, 34, "Input",ExpressionUUID->"7a3807a7-462e-4467-998b-b95f83290461"],
Cell[420851, 12286, 2236, 76, 76, "Output",ExpressionUUID->"fb515e3b-394c-468e-8c0d-ba0c0b243092"]
}, Open  ]],
Cell[423102, 12365, 350, 8, 22, "Input",ExpressionUUID->"641885fd-6011-4952-9a77-bbfa9802126d"],
Cell[CellGroupData[{
Cell[423477, 12377, 1097, 31, 38, "Input",ExpressionUUID->"584df025-ea62-4a7d-9c63-e6f5f051fe0a"],
Cell[424577, 12410, 3245, 108, 77, "Output",ExpressionUUID->"37f255d7-2778-4738-be21-3552776789c4"]
}, Open  ]],
Cell[427837, 12521, 349, 8, 22, "Input",ExpressionUUID->"964350f0-e470-40ce-84b5-b02d16705aac"],
Cell[CellGroupData[{
Cell[428211, 12533, 227, 4, 22, "Input",ExpressionUUID->"fdf92eb7-f547-4b2a-b3be-ea861c39a188"],
Cell[428441, 12539, 237, 5, 25, "Output",ExpressionUUID->"e0a04e0a-fcfe-4788-a001-6d0f849cfa89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428715, 12549, 226, 4, 22, "Input",ExpressionUUID->"5998ff0b-732b-49a8-a856-d90a8cfc4eda"],
Cell[428944, 12555, 238, 5, 25, "Output",ExpressionUUID->"87fe0334-3795-495b-8bd7-1838164a8b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429219, 12565, 221, 4, 22, "Input",ExpressionUUID->"5c8a1f69-e5dd-4ec5-a0df-dbf963487a47"],
Cell[429443, 12571, 202, 4, 25, "Output",ExpressionUUID->"1a3575d5-20d2-4e37-b032-985650e84882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429682, 12580, 220, 4, 22, "Input",ExpressionUUID->"f5c2705a-8327-43e0-aebe-da16c01d933c"],
Cell[429905, 12586, 204, 4, 25, "Output",ExpressionUUID->"e24e75f1-264b-4d0c-8e32-eefa0de18849"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[430158, 12596, 371, 11, 51, "Section",ExpressionUUID->"6454957c-ac4f-4296-938f-f2b1380692eb"],
Cell[430532, 12609, 5908, 135, 393, "Input",ExpressionUUID->"30afe780-019c-49f8-8023-2ce712068ca6"],
Cell[436443, 12746, 1064, 22, 119, "Input",ExpressionUUID->"1653cc9e-e197-4fe3-a053-def06ee21180"],
Cell[CellGroupData[{
Cell[437532, 12772, 1169, 31, 22, "Input",ExpressionUUID->"3ffb7b90-3234-493c-99ae-2247b671e606"],
Cell[438704, 12805, 9494, 295, 229, "Output",ExpressionUUID->"73e68ec8-3e5a-43f1-beb5-352202ac8a12"]
}, Open  ]],
Cell[448213, 13103, 323, 7, 27, "Text",ExpressionUUID->"e861b971-62ff-497e-b8a4-6728cfda75f2"],
Cell[448539, 13112, 560, 12, 22, "Input",ExpressionUUID->"71a2958d-f617-49fe-9a76-971726e2fcf5"],
Cell[449102, 13126, 376, 8, 27, "Text",ExpressionUUID->"a6436b2f-b4c0-4f9f-b124-9892145751fc"],
Cell[CellGroupData[{
Cell[449503, 13138, 958, 25, 22, "Input",ExpressionUUID->"850759ef-0670-4204-a47b-e7283a74a410"],
Cell[450464, 13165, 1971, 64, 73, "Output",ExpressionUUID->"833aab07-fa11-4d47-9cff-8592387f7891"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452472, 13234, 208, 4, 22, "Input",ExpressionUUID->"7a6c8ba6-d449-4ef4-b694-9da06e4b898b"],
Cell[452683, 13240, 225, 4, 25, "Output",ExpressionUUID->"7459e984-5470-45ed-9b65-ca740bfffa93"]
}, Open  ]],
Cell[452923, 13247, 389, 11, 28, "Text",ExpressionUUID->"d8a53961-3a6e-4e21-bab1-b3d617a78911"],
Cell[453315, 13260, 464, 13, 22, "Input",ExpressionUUID->"50e71b4b-6f91-482c-9ef6-5d9e9c0bd049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453816, 13278, 170, 3, 50, "Section",ExpressionUUID->"27bb4dad-27ff-4e3d-b85a-93dfcf3f4201"],
Cell[CellGroupData[{
Cell[454011, 13285, 1377, 39, 22, "Input",ExpressionUUID->"21bcb076-5eb1-4720-8ec1-b75ebaeb5ccd"],
Cell[455391, 13326, 4209, 148, 73, "Output",ExpressionUUID->"d061a5e5-28c6-4af7-bc1b-0b2876f58a4f"]
}, Open  ]],
Cell[459615, 13477, 381, 9, 22, "Input",ExpressionUUID->"baa8b3cd-60d1-43fe-9350-2265bd93bf2f"],
Cell[CellGroupData[{
Cell[460021, 13490, 447, 12, 22, "Input",ExpressionUUID->"a7b1712f-8ea2-4cc9-af50-95c41483fdac"],
Cell[460471, 13504, 29080, 967, 436, "Output",ExpressionUUID->"2739bf5a-4dd3-48a6-a298-896cd85a9c4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489588, 14476, 1232, 30, 39, "Input",ExpressionUUID->"c58d977c-9155-4ce1-acf2-d20e338bba62"],
Cell[490823, 14508, 248, 4, 25, "Output",ExpressionUUID->"89a14a65-2288-44ac-981f-e1732a8326bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491108, 14517, 220, 4, 22, "Input",ExpressionUUID->"c29a712c-2195-4c56-9e25-bc59cd0efce5"],
Cell[491331, 14523, 262, 5, 25, "Output",ExpressionUUID->"2ec1e3a5-f530-4468-81df-73fa35f898ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491630, 14533, 214, 4, 22, "Input",ExpressionUUID->"2a2b77e9-2b8f-47c6-b92a-e2a29c09c8be"],
Cell[491847, 14539, 202, 4, 25, "Output",ExpressionUUID->"70ea5175-7d50-493b-b39b-dd079bebb747"]
}, Open  ]],
Cell[492064, 14546, 1358, 36, 55, "Input",ExpressionUUID->"e0c93509-590e-4a35-99c9-b4f68583bc6d"],
Cell[493425, 14584, 1401, 36, 55, "Input",ExpressionUUID->"f6ce907a-c1ae-4723-92e5-563b2344d713"],
Cell[494829, 14622, 1397, 36, 55, "Input",ExpressionUUID->"2f079594-ba60-4a1c-9ca3-96c1d6c90d51"],
Cell[496229, 14660, 1521, 39, 55, "Input",ExpressionUUID->"000cd1dd-cd27-444c-8b7f-8573700bf878"],
Cell[497753, 14701, 2496, 63, 87, "Input",ExpressionUUID->"1510bb5b-c925-4218-8af2-8f8f4e9eaf45"],
Cell[CellGroupData[{
Cell[500274, 14768, 436, 10, 22, "Input",ExpressionUUID->"fae68ba6-faaa-463d-ab8f-afa1101ef8d1"],
Cell[500713, 14780, 398, 7, 25, "Output",ExpressionUUID->"dae40cf1-8767-4442-b768-5211dcf156f5"]
}, Open  ]],
Cell[501126, 14790, 275, 6, 27, "Text",ExpressionUUID->"c341369b-f4de-4b2d-81fc-6d1f7f9e5394"],
Cell[501404, 14798, 844, 22, 22, "Input",ExpressionUUID->"82f8a846-cc04-4beb-aacf-82ed753771bc"],
Cell[502251, 14822, 1877, 46, 71, "Input",ExpressionUUID->"e92f749c-b3bc-4b48-8b29-2f6022080c52"],
Cell[CellGroupData[{
Cell[504153, 14872, 220, 4, 22, "Input",ExpressionUUID->"e4dde5a2-9ae2-4b26-9d50-7dbf9b1fc19a"],
Cell[504376, 14878, 335, 8, 25, "Output",ExpressionUUID->"4840c6c9-0ec6-4c9f-9372-59b0ffe814a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504748, 14891, 368, 8, 22, "Input",ExpressionUUID->"263d881c-609d-4a88-b1e3-d04a5654bc12"],
Cell[505119, 14901, 223212, 7604, 3085, "Print",ExpressionUUID->"4132d001-2df5-42fd-95e1-f1133b1cb11b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[728368, 22510, 320, 8, 22, "Input",ExpressionUUID->"9ad21f1f-8b95-4d1f-b85d-58befe334a0d"],
Cell[728691, 22520, 155, 3, 25, "Output",ExpressionUUID->"f03db568-6059-4b7a-94d3-01ac9a75e703"]
}, Open  ]],
Cell[CellGroupData[{
Cell[728883, 22528, 362, 8, 22, "Input",ExpressionUUID->"dcf18287-1c19-449a-a467-40720b2c0aec"],
Cell[729248, 22538, 362, 7, 25, "Output",ExpressionUUID->"a87d49c4-44f9-4f0e-896b-7968d34d8061"]
}, Open  ]],
Cell[CellGroupData[{
Cell[729647, 22550, 405, 10, 22, "Input",ExpressionUUID->"d2478b68-95d8-4ed3-b862-4dada303d909"],
Cell[730055, 22562, 302, 6, 25, "Output",ExpressionUUID->"d87fa9c9-e806-4cd1-93be-3c3d95efd731"]
}, Open  ]],
Cell[730372, 22571, 116922, 3758, 1715, "Input",ExpressionUUID->"c65d6518-4ed3-48db-b950-7739bf3e126d"],
Cell[CellGroupData[{
Cell[847319, 26333, 462, 12, 22, "Input",ExpressionUUID->"93ee40d9-d741-43b2-91bd-20a80216c0de"],
Cell[847784, 26347, 202, 4, 25, "Output",ExpressionUUID->"3c7085a8-d14a-41b3-9d4f-c411f052c2d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[848023, 26356, 315, 6, 22, "Input",ExpressionUUID->"51e2aaf9-fcde-48c9-83a6-aee6e28d01d9"],
Cell[848341, 26364, 300, 6, 25, "Output",ExpressionUUID->"285d200a-61ef-4713-8992-36d9b3ff08e5"]
}, Open  ]]
}, Open  ]]
}
]
*)


